Enhanced Soft Limits in de Sitter Space

In flat space, the scattering amplitudes of certain scalar effective field theories exhibit enhanced soft limits due to the presence of hidden symmetries. In this paper, we show that this phenomenon extends to wavefunction coefficients in de Sitter space. Using a representation in terms of boundary conformal generators acting on contact diagrams, we find that imposing enhanced soft limits fixes the masses and four-point couplings (including curvature corrections) in agreement with Lagrangians recently derived from hidden symmetries. Higher-point couplings can then be fixed using a bootstrap procedure which we illustrate at six points. We also discuss implications for the double copy in de Sitter space.

==> EnhancedSoftLimits.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    424108,      11248]
NotebookOptionsPosition[    404638,      10944]
NotebookOutlinePosition[    405104,      10962]
CellTagsIndexPosition[    405061,      10959]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Date", " ", 
    RowBox[{"Created", ":", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"22", "/", "09"}], "/", "2022"}], "\[IndentingNewLine]", 
      "Last", " ", "Edited"}], ":", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"18", "/", "10"}], "/", "2022"}], "\[IndentingNewLine]", 
      "\[IndentingNewLine]", "\t", 
      RowBox[{"Author", ":", " ", 
       RowBox[{"Connor", " ", "Armstrong"}]}]}]}]}], ",", " ", 
   RowBox[{"Durham", " ", "University", "\[IndentingNewLine]", 
    RowBox[{"Purpose", ":", " ", 
     RowBox[{
     "Accompaniment", " ", "to", " ", "paper", " ", "on", " ", "soft", " ", 
      "limits", " ", "of", " ", "cosmological", " ", 
      RowBox[{"EFTs", ".", " ", "Includes"}], " ", "code", " ", "for", " ", 
      "calculating", " ", "integrands", " ", "and", " ", "working", " ", 
      "with", " ", "soft", " ", 
      RowBox[{"limits", ".", " ", "There"}], " ", "are", " ", "some", " ", 
      "functions", " ", "in", " ", "the", " ", "6", "pt", " ", "case", " ", 
      "which", " ", "can", " ", "take", " ", "more", " ", "than", " ", "1", 
      "min", " ", "to", " ", 
      RowBox[{"run", ".", " ", "It"}], " ", "is", " ", "recommended", " ", 
      "to", " ", "not", " ", "evaluate", " ", "the", " ", "whole", " ", 
      "notebook", " ", "but", " ", "to", " ", "instead", " ", "evaluate", " ",
       "the", " ", "initialisation", " ", "cells", " ", "and", " ", "then", 
      " ", "look", " ", "at", " ", "individual", " ", "subsections"}]}]}], 
   ",", " ", 
   RowBox[{"each", " ", "of", " ", "which", " ", "is", " ", 
    RowBox[{
    "independent", ".", "\[IndentingNewLine]", "\[IndentingNewLine]", "For"}],
     " ", "any", " ", "errors", " ", "or", " ", "queries", " ", "please", " ",
     "contact", " ", 
    RowBox[{"connor", ".", 
     RowBox[{"armstrong", "@", "durham"}], ".", "ac", ".", "uk"}]}]}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.872846073967477*^9, 3.8728461761734905`*^9}, 
   3.872931549836344*^9, {3.8738708025634937`*^9, 3.8738708055724583`*^9}, {
   3.8738709021964254`*^9, 3.873871010900818*^9}, {3.8750884718517833`*^9, 
   3.8750884720618696`*^9}},ExpressionUUID->"d4ba6879-4ca0-4449-807a-\
d492f71ad629"],

Cell[CellGroupData[{

Cell["Changes wrt v1", "Subsubsection",
 CellChangeTimes->{{3.87508915698561*^9, 
  3.8750891604577723`*^9}},ExpressionUUID->"1a40408a-b842-4c10-91ef-\
a9beece13550"],

Cell[BoxData[
 RowBox[{"(*", "\[IndentingNewLine]", "  ", 
  RowBox[{
   RowBox[{"-", " ", "Corrections"}], " ", "to", " ", "subCasimirs", " ", 
   "fn", " ", "regarding", " ", "treatments", " ", "of", " ", "Lorentz", " ", 
   "generators", " ", "and", " ", "adjustments", " ", "to", " ", "optimise", 
   " ", 
   RowBox[{"runtime", ".", "\[IndentingNewLine]", 
    RowBox[{"-", " ", "Addition"}]}], " ", "of", " ", "details", " ", "on", 
   " ", "6", "pt", " ", "DBI", " ", "subleading", " ", 
   RowBox[{"behavior", ".", "\[IndentingNewLine]", 
    RowBox[{"-", " ", "Addition"}]}], " ", "of", " ", "analysis", " ", "of", 
   " ", "operator", " ", "behavior", " ", "in", " ", "soft", " ", "limit", 
   " ", "for", " ", 
   RowBox[{"DBI", ".", "\[IndentingNewLine]", 
    RowBox[{"-", " ", "Minor"}]}], " ", "text", " ", 
   RowBox[{"corrections", "/", " ", "clarifications"}], " ", "in", " ", 
   "comments"}], "\[IndentingNewLine]", "*)"}]], "Input",
 CellChangeTimes->{{3.87508916318056*^9, 3.875089258621647*^9}, {
  3.8750894306668177`*^9, 
  3.8750894550873613`*^9}},ExpressionUUID->"49ff409f-a6f4-4bb4-a742-\
99a19f3b68ba"]
}, Closed]],

Cell[CellGroupData[{

Cell["Definitions", "Section",
 CellChangeTimes->{{3.872846068021521*^9, 
  3.872846069408635*^9}},ExpressionUUID->"54a4ed34-0842-4807-90bb-\
f65416bb1e84"],

Cell[CellGroupData[{

Cell["Basic", "Subsection",
 CellChangeTimes->{{3.872846191470747*^9, 
  3.872846191999423*^9}},ExpressionUUID->"aad8d471-10b2-4ffc-8fbe-\
ffcf7ae617f4"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "Functions", " ", "used", " ", "for", " ", "symbolic", " ", "dot", " ", 
   "product", " ", "and", " ", "metric"}], "*)"}]], "Input",
 CellChangeTimes->{{3.872846202689005*^9, 
  3.8728462159184713`*^9}},ExpressionUUID->"b821a73d-51cf-4a24-984d-\
d9e5d2886aad"],

Cell[BoxData[{
 RowBox[{"SetAttributes", "[", 
  RowBox[{"dot", ",", "Orderless"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"SetAttributes", "[", 
  RowBox[{"g", ",", "Orderless"}], "]"}]}], "Input",
 InitializationCell->True,
 CellLabel->"In[36]:=",ExpressionUUID->"5e6b0ba8-fbb8-45eb-a12c-cc756e9d6308"]
}, Closed]],

Cell[CellGroupData[{

Cell["Conformal Generators", "Subsection",
 CellChangeTimes->{{3.8728462321921654`*^9, 
  3.872846234589464*^9}},ExpressionUUID->"6c1a75e1-d825-4f48-8dea-\
dbb5eb883687"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Linearity", " ", "-", " ", 
   RowBox[{
   "declare", " ", "list", " ", "of", " ", "constants", " ", "and", " ", 
    "some", " ", "properties", " ", "they", " ", "obey"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.8728462368814383`*^9, 
  3.872846305374262*^9}},ExpressionUUID->"51a1bb54-939b-48c5-91bf-\
ce4c8c7f9219"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"numberq", "[", "_", "]"}], ":=", "False"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"numberq", "[", 
    RowBox[{"_", "?", "NumericQ"}], "]"}], ":=", "True"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"numberq", "[", 
    RowBox[{"d", "|", "\[CapitalDelta]", "|", "\[Eta]", "|", 
     SuperscriptBox["\[Eta]", "i_"], "|", "a", "|", "b", "|", "c", "|", "d", 
     "|", 
     SuperscriptBox["d", "i_"], "|", "\[Alpha]", "|", "\[Beta]", "|", 
     "\[Gamma]", "|", "c"}], "]"}], "=", "True"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"numberq", "[", 
   RowBox[{
    RowBox[{"a_", "?", "numberq"}], "+", 
    RowBox[{"b_", "?", "numberq"}]}], "]"}], ":=", 
  "True"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"numberq", "[", 
   RowBox[{
    RowBox[{"a_", "?", "numberq"}], "-", 
    RowBox[{"b_", "?", "numberq"}]}], "]"}], ":=", 
  "True"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"numberq", "[", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"a_", "?", "numberq"}], ")"}], "i_"], "]"}], ":=", 
  "True"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8728462665343633`*^9, 3.872846270194435*^9}, {
  3.872849497993156*^9, 3.8728494986336174`*^9}, {3.872853557316331*^9, 
  3.872853570366436*^9}, {3.8728536660798187`*^9, 3.8728536686746264`*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"445e4cca-f880-4511-ad42-2e2f1c2ef81a"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "Apply", " ", "to", " ", "conformal", " ", "generators", " ", "along", " ", 
   "with", " ", "addition"}], "*)"}]], "Input",
 CellChangeTimes->{{3.8728462947233224`*^9, 
  3.8728463173284187`*^9}},ExpressionUUID->"3731219c-8b30-43fd-9eb4-\
328c32e3d277"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"confK", "[", 
   RowBox[{"u_Plus", ",", "a_", ",", "i_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"confK", "[", 
     RowBox[{"#", ",", "a", ",", "i"}], "]"}], "&"}], "/@", "u"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"confK", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"const_", "?", "numberq"}], " ", "x_"}], ",", "a_", ",", "i_"}],
     "]"}], ":=", 
   RowBox[{"const", " ", 
    RowBox[{"confK", "[", 
     RowBox[{"x", ",", "a", ",", "i"}], "]"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"confD", "[", 
   RowBox[{"u_Plus", ",", "a_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"confD", "[", 
     RowBox[{"#", ",", "a"}], "]"}], "&"}], "/@", "u"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"confD", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"const_", "?", "numberq"}], " ", "x_"}], ",", "a_"}], "]"}], ":=", 
   RowBox[{"const", " ", 
    RowBox[{"confD", "[", 
     RowBox[{"x", ",", "a"}], "]"}]}]}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"confM2", "[", 
   RowBox[{"u_Plus", ",", "a_", ",", "b_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"confM2", "[", 
     RowBox[{"#", ",", "a", ",", "b"}], "]"}], "&"}], "/@", "u"}]}], "\n", 
 RowBox[{
  RowBox[{"confM2", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"const_", "?", "numberq"}], " ", "x_"}], ",", "a_", ",", "b_"}], 
   "]"}], ":=", 
  RowBox[{"const", " ", 
   RowBox[{"confM2", "[", 
    RowBox[{"x", ",", "a", ",", "b"}], "]"}]}]}]}], "Input",
 InitializationCell->True,
 CellLabel->"In[44]:=",ExpressionUUID->"155e1d23-0a83-46fe-a133-1f3a7e204fec"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{"Quadratic", " ", "Casimir", " ", 
     RowBox[{"definition", ".", " ", "If"}], " ", "a"}], "=", "b"}], ",", " ", 
   RowBox[{
   "operator", " ", "should", " ", "be", " ", "replaced", " ", "with", " ", 
    "mass"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.872846346115646*^9, 
  3.8728464267360435`*^9}},ExpressionUUID->"e2b50a2f-9482-45f6-a03a-\
063ee545c923"],

Cell[BoxData[
 RowBox[{
  RowBox[{"confCasimir", "[", 
   RowBox[{"expr_", ",", "a_", ",", "b_"}], "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"a", "!=", "b"}], ",", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Module", "[", 
         RowBox[{
          RowBox[{"{", "i", "}"}], ",", 
          RowBox[{
           RowBox[{"k", "[", 
            RowBox[{"a", ",", "i"}], "]"}], 
           RowBox[{"confK", "[", 
            RowBox[{"expr", ",", "b", ",", "i"}], "]"}]}]}], "]"}], " ", "+", 
        " ", 
        RowBox[{"Module", "[", 
         RowBox[{
          RowBox[{"{", "i", "}"}], ",", " ", 
          RowBox[{
           RowBox[{"k", "[", 
            RowBox[{"b", ",", "i"}], "]"}], 
           RowBox[{"confK", "[", 
            RowBox[{"expr", ",", "a", ",", "i"}], "]"}]}]}], "]"}]}], ")"}]}],
      " ", "+", " ", 
     RowBox[{"confD", "[", 
      RowBox[{
       RowBox[{"confD", "[", 
        RowBox[{"expr", ",", "b"}], "]"}], ",", "a"}], "]"}], " ", "-", " ", 
     RowBox[{
      FractionBox["1", "2"], "  ", 
      RowBox[{"confM2", "[", 
       RowBox[{"expr", ",", "a", ",", "b"}], "]"}]}]}]}], "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8728463677646523`*^9, 3.8728463840941734`*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"674da05a-93a8-4c49-b30a-6b8ff6075193"],

Cell[CellGroupData[{

Cell["Generator Properties", "Subsubsection",
 CellChangeTimes->{{3.8728468469284782`*^9, 
  3.872846849694034*^9}},ExpressionUUID->"26db4e90-8092-451a-b969-\
a6d5b57b7b71"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
   "We", " ", "use", " ", "the", " ", "dot", " ", "product", " ", "of", " ", 
    "generators", " ", "to", " ", "preserve", " ", "the", " ", "non"}], "-", 
   RowBox[{
    RowBox[{"commutation", ".", " ", "This"}], " ", "requires", " ", "some", 
    " ", "modification", " ", "to", " ", "ensure", " ", "linearity", " ", 
    "is", " ", 
    RowBox[{"respected", "."}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.8728468663879356`*^9, 
  3.8728469056508265`*^9}},ExpressionUUID->"96fed3fe-7fbb-49fd-99c0-\
9ea44fcff11f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Unprotect", "[", "Dot", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Dot", "[", 
    RowBox[{"u_Plus", ",", "a_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"Dot", "[", 
      RowBox[{"#", ",", "a"}], "]"}], "&"}], "/@", "u"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Dot", "[", 
    RowBox[{"a_", ",", "u_Plus"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"Dot", "[", 
      RowBox[{"a", ",", "#"}], "]"}], "&"}], "/@", "u"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Dot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"const_", "?", "numberq"}], " ", "x_"}], ",", "a_"}], "]"}], ":=", 
   RowBox[{"const", " ", 
    RowBox[{"Dot", "[", 
     RowBox[{"x", ",", "a"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Dot", "[", 
    RowBox[{"a_", ",", 
     RowBox[{
      RowBox[{"const_", "?", "numberq"}], " ", "x_"}]}], "]"}], ":=", 
   RowBox[{"const", " ", 
    RowBox[{"Dot", "[", 
     RowBox[{"a", ",", "x"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Dot", "[", 
    RowBox[{"a_", ",", 
     RowBox[{"const_", "?", "numberq"}]}], " ", "]"}], ":=", 
   RowBox[{"const", " ", "a"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Dot", "[", 
    RowBox[{
     RowBox[{"const_", "?", "numberq"}], " ", ",", "a_"}], "]"}], ":=", 
   RowBox[{"const", " ", "a"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Protect", "[", "Dot", "]"}], ";"}]}], "Input",
 InitializationCell->True,
 CellLabel->"In[51]:=",ExpressionUUID->"6d538e01-0a54-475a-bbb5-dead4c8d19c5"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "Checks", " ", "commutation", " ", "and", " ", "then", " ", "orders", " ", 
   "operators", " ", "to", " ", "reduce", " ", "number", " ", "of", " ", 
   "terms"}], "*)"}]], "Input",
 CellChangeTimes->{{3.8708441002678413`*^9, 3.8708441124088945`*^9}, {
  3.872846936276534*^9, 
  3.8728469480475073`*^9}},ExpressionUUID->"7b7baa92-6b41-4799-b499-\
382fdb2a8963"],

Cell[BoxData[
 RowBox[{
  RowBox[{"checkComm", "[", "expr_", "]"}], ":=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"Expand", "[", "expr", "]"}], "//.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"cD", "[", 
         RowBox[{"a_", ",", "b_"}], "]"}], ".", 
        RowBox[{"cD", "[", 
         RowBox[{"c_", ",", "d_"}], "]"}]}], ":>", 
       RowBox[{
        RowBox[{
         RowBox[{"cD", "[", 
          RowBox[{"c", ",", "d"}], "]"}], ".", 
         RowBox[{"cD", "[", 
          RowBox[{"a", ",", "b"}], "]"}]}], "/;", 
        RowBox[{
         RowBox[{
          RowBox[{"CountDistinct", "[", 
           RowBox[{"{", 
            RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}], "]"}], "==", 
          "4"}], "&&", 
         RowBox[{"c", "<", "a"}]}]}]}], ",", 
      RowBox[{
       RowBox[{"cD", "[", 
        RowBox[{"i_", ",", "j_"}], "]"}], ":>", 
       RowBox[{
        RowBox[{"cD", "[", 
         RowBox[{"j", ",", "i"}], "]"}], "/;", 
        RowBox[{"j", "<", "i"}]}]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"cD", "[", 
         RowBox[{"i_", ",", "j_"}], "]"}], ".", 
        RowBox[{"cD", "[", 
         RowBox[{"a_", ",", "b_"}], "]"}], ".", 
        RowBox[{"cD", "[", 
         RowBox[{"c_", ",", "d_"}], "]"}]}], ":>", 
       RowBox[{
        RowBox[{
         RowBox[{"cD", "[", 
          RowBox[{"i", ",", "j"}], "]"}], ".", 
         RowBox[{"cD", "[", 
          RowBox[{"c", ",", "d"}], "]"}], ".", 
         RowBox[{"cD", "[", 
          RowBox[{"a", ",", "b"}], "]"}]}], "/;", 
        RowBox[{"c", "<", "a"}]}]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"cD", "[", 
         RowBox[{"i_", ",", "j_"}], "]"}], ".", 
        RowBox[{"cD", "[", 
         RowBox[{"a_", ",", "b_"}], "]"}], ".", 
        RowBox[{"cD", "[", 
         RowBox[{"a_", ",", "d_"}], "]"}]}], ":>", 
       RowBox[{
        RowBox[{
         RowBox[{"cD", "[", 
          RowBox[{"i", ",", "j"}], "]"}], ".", 
         RowBox[{"cD", "[", 
          RowBox[{"a", ",", "d"}], "]"}], ".", 
         RowBox[{"cD", "[", 
          RowBox[{"a", ",", "b"}], "]"}]}], "/;", 
        RowBox[{"d", "<", "b"}]}]}]}], "}"}]}], "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8708623330685406`*^9, 3.8708623480909667`*^9}, 
   3.8708685861011877`*^9, {3.8717401411517086`*^9, 3.871740212522217*^9}, {
   3.8721458011188774`*^9, 3.8721458048850627`*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"aa3dde05-7a9b-4b66-8f9b-888d8f33f30a"]
}, Closed]],

Cell[CellGroupData[{

Cell["Conversion to Integrand", "Subsubsection",
 CellChangeTimes->{{3.8728468537760825`*^9, 
  3.872846857009062*^9}},ExpressionUUID->"c1a7db68-713a-4b27-8d19-\
77cf83a3a57e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"C4", "=", 
   RowBox[{
    RowBox[{"phi", "[", "1", "]"}], 
    RowBox[{"phi", "[", "2", "]"}], 
    RowBox[{"phi", "[", "3", "]"}], 
    RowBox[{"phi", "[", "4", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"C6", "=", 
   RowBox[{
    RowBox[{"phi", "[", "1", "]"}], 
    RowBox[{"phi", "[", "2", "]"}], 
    RowBox[{"phi", "[", "3", "]"}], 
    RowBox[{"phi", "[", "4", "]"}], 
    RowBox[{"phi", "[", "5", "]"}], 
    RowBox[{"phi", "[", "6", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"qCas", "[", 
     RowBox[{"expr_", ",", "i_", ",", "j_"}], "]"}], ":=", 
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{"FixedPoint", "[", 
       RowBox[{"subCasimirs", ",", 
        RowBox[{"confCasimir", "[", 
         RowBox[{"expr", ",", "i", ",", "j"}], "]"}]}], "]"}], ",", "\[Eta]", 
      ",", "Simplify"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"evalIntegrand", "[", 
    RowBox[{"expr_", ",", "contact_"}], "]"}], ":=", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"expr", "/.", 
        RowBox[{
         RowBox[{
          RowBox[{"cD", "[", 
           RowBox[{"i_", ",", "j_"}], "]"}], ".", 
          RowBox[{"cD", "[", 
           RowBox[{"k_", ",", "l_"}], "]"}], ".", 
          RowBox[{"cD", "[", 
           RowBox[{"m_", ",", "n_"}], "]"}]}], ":>", 
         RowBox[{"qCas", "[", 
          RowBox[{
           RowBox[{"qCas", "[", 
            RowBox[{
             RowBox[{"qCas", "[", 
              RowBox[{"contact", ",", "m", ",", "n"}], "]"}], ",", "k", ",", 
             "l"}], "]"}], ",", "i", ",", "j"}], "]"}]}]}], "/.", 
       RowBox[{
        RowBox[{
         RowBox[{"cD", "[", 
          RowBox[{"i_", ",", "j_"}], "]"}], ".", 
         RowBox[{"cD", "[", 
          RowBox[{"k_", ",", "l_"}], "]"}]}], ":>", 
        RowBox[{"qCas", "[", 
         RowBox[{
          RowBox[{"qCas", "[", 
           RowBox[{"contact", ",", "k", ",", "l"}], "]"}], ",", "i", ",", 
          "j"}], "]"}]}]}], "/.", 
      RowBox[{
       RowBox[{"cD", "[", 
        RowBox[{"i_", ",", "j_"}], "]"}], ":>", 
       RowBox[{"qCas", "[", 
        RowBox[{"contact", ",", "i", ",", "j"}], "]"}]}]}], ",", "\[Eta]", 
     ",", "Simplify"}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"evalIntegrand", "[", "expr_", "]"}], ":=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"expr", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"cD", "[", 
            RowBox[{"i_", ",", "j_"}], "]"}], ".", 
           RowBox[{"cD", "[", 
            RowBox[{"k_", ",", "l_"}], "]"}], ".", 
           RowBox[{"cD", "[", 
            RowBox[{"m_", ",", "n_"}], "]"}], ".", "C4"}], ":>", 
          RowBox[{"qCas", "[", 
           RowBox[{
            RowBox[{"qCas", "[", 
             RowBox[{
              RowBox[{"qCas", "[", 
               RowBox[{"C4", ",", "m", ",", "n"}], "]"}], ",", "k", ",", 
              "l"}], "]"}], ",", "i", ",", "j"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"cD", "[", 
            RowBox[{"i_", ",", "j_"}], "]"}], ".", 
           RowBox[{"cD", "[", 
            RowBox[{"k_", ",", "l_"}], "]"}], ".", 
           RowBox[{"cD", "[", 
            RowBox[{"m_", ",", "n_"}], "]"}], ".", "C6"}], ":>", 
          RowBox[{"qCas", "[", 
           RowBox[{
            RowBox[{"qCas", "[", 
             RowBox[{
              RowBox[{"qCas", "[", 
               RowBox[{"C6", ",", "m", ",", "n"}], "]"}], ",", "k", ",", 
              "l"}], "]"}], ",", "i", ",", "j"}], "]"}]}]}], "}"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"cD", "[", 
           RowBox[{"i_", ",", "j_"}], "]"}], ".", 
          RowBox[{"cD", "[", 
           RowBox[{"k_", ",", "l_"}], "]"}], ".", "C4"}], ":>", 
         RowBox[{"qCas", "[", 
          RowBox[{
           RowBox[{"qCas", "[", 
            RowBox[{"C4", ",", "k", ",", "l"}], "]"}], ",", "i", ",", "j"}], 
          "]"}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"cD", "[", 
           RowBox[{"i_", ",", "j_"}], "]"}], ".", 
          RowBox[{"cD", "[", 
           RowBox[{"k_", ",", "l_"}], "]"}], ".", "C6"}], ":>", 
         RowBox[{"qCas", "[", 
          RowBox[{
           RowBox[{"qCas", "[", 
            RowBox[{"C6", ",", "k", ",", "l"}], "]"}], ",", "i", ",", "j"}], 
          "]"}]}]}], "}"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"cD", "[", 
          RowBox[{"i_", ",", "j_"}], "]"}], ".", "C4"}], ":>", 
        RowBox[{"qCas", "[", 
         RowBox[{"C4", ",", "i", ",", "j"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"cD", "[", 
          RowBox[{"i_", ",", "j_"}], "]"}], ".", "C6"}], ":>", 
        RowBox[{"qCas", "[", 
         RowBox[{"C6", ",", "i", ",", "j"}], "]"}]}]}], "}"}]}], ",", 
    "\[Eta]", ",", "Simplify"}], "]"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.872849606420517*^9, 3.8728496972064223`*^9}},
 CellLabel->"In[60]:=",ExpressionUUID->"5e037284-018d-41f8-b89d-1cb5b84e3d17"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{
    "Function", " ", "to", " ", "act", " ", "Casimir", " ", "operators", " ", 
     "on", " ", 
     RowBox[{"integrand", ".", " ", "This"}], " ", "uses", " ", "replacement",
      " ", "rules", " ", "for", " ", "speed", " ", "so", " ", "is", " ", 
     "limited", " ", "to", " ", "operators", " ", "that", " ", "are", " ", 
     "pre"}], "-", 
    RowBox[{
     RowBox[{"programmed", ".", " ", "More"}], " ", "flexibility", " ", "can",
      " ", "be", " ", "obtained", " ", "using", " ", "the", " ", "generators",
      " ", "as", " ", "differential", " ", "operators", " ", "but", " ", 
     "this", " ", "is", " ", "comparatively", " ", 
     RowBox[{"slow", ".", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"Notation", ":", " ", "\[IndentingNewLine]", 
       RowBox[{"phi", "[", "i", "]"}], ":", " ", 
       RowBox[{"Btb", " ", "wavefunction", " ", "for", " ", "leg", " ", 
        RowBox[{"i", ".", " ", "Dependence"}], " ", "on", " ", 
        "\[Eta]"}]}]}]}]}], ",", " ", 
   RowBox[{
    RowBox[{
    "d", " ", "and", " ", "\[CapitalDelta]", " ", "is", " ", "kept", " ", 
     "implicit", "\[IndentingNewLine]", "\[IndentingNewLine]", "\t", 
     RowBox[{
      RowBox[{
       RowBox[{"dphi", "[", "i", "]"}], "/", " ", "ddphi"}], "/", " ", 
      RowBox[{"etc", "."}]}]}], " ", ":", " ", 
    RowBox[{"1", 
     RowBox[{"st", "/", " ", "2"}], "nd", " ", "order", " ", "derivative", 
     " ", "of", " ", "Btb", " ", "wavefunction", " ", "wrt", " ", "\[Eta]", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", "\t", 
     SubscriptBox["k", "i"]}], ":", " ", 
    RowBox[{
    "magnitude", " ", "of", " ", "boundary", " ", "momentum", " ", "for", " ",
      "leg", " ", "i", "\[IndentingNewLine]", "\t", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"k", "[", "i", "]"}], ",", 
       RowBox[{"k", "[", "j", "]"}]}], "]"}]}], ":", " ", 
    RowBox[{
    "dot", " ", "product", " ", "of", " ", "boundary", " ", "momenta", 
     "\[IndentingNewLine]", "\t", 
     RowBox[{"k", "[", 
      RowBox[{"i", ",", "\[Beta]"}], "]"}]}], ":", " ", 
    RowBox[{
    "\[Beta]th", " ", "component", " ", "of", " ", "boundary", " ", 
     "momentum", " ", "for", " ", "leg", " ", 
     RowBox[{"i", ".", " ", "Contracted"}], " ", "to", " ", "dot", " ", 
     RowBox[{"products", "/", " ", "magnitudes"}], " ", "with", " ", 
     RowBox[{"g", "[", 
      RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}]}]}]}], 
  "\[IndentingNewLine]", "\t\t", "\[IndentingNewLine]", "*)"}]], "Input",
 CellChangeTimes->{{3.8728464563003063`*^9, 3.87284650486095*^9}, {
  3.8728468016866827`*^9, 3.872846818801428*^9}, {3.87284703104081*^9, 
  3.872847283396449*^9}},ExpressionUUID->"bc1363ae-8768-47b1-bdeb-\
68b432bac79f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"subCasimirs", "[", "integrand_", "]"}], ":=", 
  RowBox[{"ExpandAll", "[", 
   RowBox[{"integrand", "//.", 
    RowBox[{"{", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"confK", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"phi", "[", "i_", "]"}], "expr_"}], ",", "j_", ",", 
         "\[Alpha]_"}], "]"}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{
         RowBox[{"phi", "[", "i", "]"}], 
         RowBox[{"confK", "[", 
          RowBox[{"expr", ",", "j", ",", "\[Alpha]"}], "]"}]}], "/;", 
        RowBox[{"i", "\[NotEqual]", "j"}]}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"confK", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"dphi", "[", "i_", "]"}], "expr_"}], ",", "j_", ",", 
         "\[Alpha]_"}], "]"}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{
         RowBox[{"dphi", "[", "i", "]"}], 
         RowBox[{"confK", "[", 
          RowBox[{"expr", ",", "j", ",", "\[Alpha]"}], "]"}]}], "/;", 
        RowBox[{"i", "\[NotEqual]", "j"}]}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"confK", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"ddphi", "[", "i_", "]"}], "expr_"}], ",", "j_", ",", 
         "\[Alpha]_"}], "]"}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{
         RowBox[{"ddphi", "[", "i", "]"}], 
         RowBox[{"confK", "[", 
          RowBox[{"expr", ",", "j", ",", "\[Alpha]"}], "]"}]}], "/;", 
        RowBox[{"i", "\[NotEqual]", "j"}]}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"confK", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"dddphi", "[", "i_", "]"}], "expr_"}], ",", "j_", ",", 
         "\[Alpha]_"}], "]"}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{
         RowBox[{"dddphi", "[", "i", "]"}], 
         RowBox[{"confK", "[", 
          RowBox[{"expr", ",", "j", ",", "\[Alpha]"}], "]"}]}], "/;", 
        RowBox[{"i", "\[NotEqual]", "j"}]}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"confK", "[", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           SubscriptBox["k", "i_"], "2"], "expr_"}], ",", "j_", ",", 
         "\[Alpha]_"}], "]"}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          SubscriptBox["k", "i"], "2"], 
         RowBox[{"confK", "[", 
          RowBox[{"expr", ",", "j", ",", "\[Alpha]"}], "]"}]}], "/;", 
        RowBox[{"i", "\[NotEqual]", "j"}]}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"confK", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"k", "[", "m_", "]"}], ",", 
            RowBox[{"k", "[", "n_", "]"}]}], "]"}], "expr_"}], ",", "o_", ",",
          "\[Alpha]_"}], "]"}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{
         RowBox[{"dot", "[", 
          RowBox[{
           RowBox[{"k", "[", "m", "]"}], ",", 
           RowBox[{"k", "[", "n", "]"}]}], "]"}], 
         RowBox[{"confK", "[", 
          RowBox[{"expr", ",", "o", ",", "\[Alpha]"}], "]"}]}], "/;", 
        RowBox[{
         RowBox[{"m", "\[NotEqual]", "o"}], "&&", 
         RowBox[{"n", "!=", "o"}]}]}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"confK", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"k", "[", 
           RowBox[{"i_", ",", "\[Alpha]_"}], "]"}], "expr_"}], ",", "j_", ",",
          "\[Beta]_"}], "]"}], ":>", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"k", "[", 
          RowBox[{"i", ",", "\[Alpha]"}], "]"}], 
         RowBox[{"confK", "[", 
          RowBox[{"expr", ",", "j", ",", "\[Beta]"}], "]"}]}], "/;", 
        RowBox[{"i", "!=", "j"}]}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"confK", "[", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"dot", "[", 
            RowBox[{
             RowBox[{"k", "[", "i_", "]"}], ",", 
             RowBox[{"k", "[", "j_", "]"}]}], "]"}], "2"], "expr_"}], ",", 
         "l_", ",", "\[Alpha]_"}], "]"}], ":>", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"k", "[", "i", "]"}], ",", 
            RowBox[{"k", "[", "j", "]"}]}], "]"}], "2"], 
         RowBox[{"confK", "[", 
          RowBox[{"expr", ",", "l", ",", "\[Alpha]"}], "]"}]}], "/;", 
        RowBox[{
         RowBox[{"i", "!=", "l"}], "&&", 
         RowBox[{"j", "!=", "l"}]}]}]}], ",", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"confK", "[", 
        RowBox[{
         RowBox[{"phi", "[", "i_", "]"}], ",", "i_", ",", "\[Alpha]_"}], 
        "]"}], "\[RuleDelayed]", " ", 
       RowBox[{
        SuperscriptBox["\[Eta]", "2"], 
        RowBox[{"k", "[", 
         RowBox[{"i", ",", "\[Alpha]"}], "]"}], 
        RowBox[{"phi", "[", "i", "]"}]}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"confK", "[", 
        RowBox[{
         RowBox[{"dphi", "[", "i_", "]"}], ",", "i_", ",", "\[Alpha]_"}], 
        "]"}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{"k", "[", 
         RowBox[{"i", ",", "\[Alpha]"}], "]"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[Eta]", "2"], 
           RowBox[{"dphi", "[", "i", "]"}]}], "+", 
          RowBox[{"2", "\[Eta]", " ", 
           RowBox[{"phi", "[", "i", "]"}]}]}], ")"}]}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"confK", "[", 
        RowBox[{
         RowBox[{"ddphi", "[", "i_", "]"}], ",", "i_", ",", "\[Alpha]_"}], 
        "]"}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{"k", "[", 
         RowBox[{"i", ",", "\[Alpha]"}], "]"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[Eta]", "2"], 
           RowBox[{"ddphi", "[", "i", "]"}]}], "+", 
          RowBox[{"4", "\[Eta]", " ", 
           RowBox[{"dphi", "[", "i", "]"}]}], "+", 
          RowBox[{"2", 
           RowBox[{"phi", "[", "i", "]"}]}]}], ")"}]}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"confK", "[", 
        RowBox[{
         RowBox[{"dddphi", "[", "i_", "]"}], ",", "i_", ",", "\[Alpha]_"}], 
        "]"}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{"k", "[", 
         RowBox[{"i", ",", "\[Alpha]"}], "]"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[Eta]", "2"], 
           RowBox[{"dddphi", "[", "i", "]"}]}], "+", 
          RowBox[{"6", "\[Eta]", " ", 
           RowBox[{"ddphi", "[", "i", "]"}]}], "+", 
          RowBox[{"6", 
           RowBox[{"dphi", "[", "i", "]"}]}]}], ")"}]}]}], ",", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"confK", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"k", "[", "i_", "]"}], ",", 
            RowBox[{"k", "[", "j_", "]"}]}], "]"}], 
          RowBox[{"phi", "[", "i_", "]"}]}], ",", "i_", ",", "\[Alpha]_"}], 
        "]"}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{
         RowBox[{"dot", "[", 
          RowBox[{
           RowBox[{"k", "[", "i", "]"}], ",", 
           RowBox[{"k", "[", "j", "]"}]}], "]"}], 
         RowBox[{"k", "[", 
          RowBox[{"i", ",", "\[Alpha]"}], "]"}], 
         SuperscriptBox["\[Eta]", "2"], 
         RowBox[{"phi", "[", "i", "]"}]}], " ", "-", 
        RowBox[{"2", 
         RowBox[{"k", "[", 
          RowBox[{"j", ",", "\[Alpha]"}], "]"}], "\[Eta]", " ", 
         RowBox[{"dphi", "[", "i", "]"}]}]}]}], ",", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"confK", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"k", "[", "i_", "]"}], ",", 
            RowBox[{"k", "[", "j_", "]"}]}], "]"}], 
          RowBox[{"dphi", "[", "i_", "]"}]}], ",", "i_", ",", "\[Beta]_"}], 
        "]"}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"k", "[", "i", "]"}], ",", 
            RowBox[{"k", "[", "j", "]"}]}], "]"}], 
          RowBox[{"k", "[", 
           RowBox[{"i", ",", "\[Beta]"}], "]"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["\[Eta]", "2"], 
             RowBox[{"dphi", "[", "i", "]"}]}], "+", 
            RowBox[{"2", "\[Eta]", " ", 
             RowBox[{"phi", "[", "i", "]"}]}]}], ")"}]}], "-", 
         RowBox[{"2", 
          RowBox[{"k", "[", 
           RowBox[{"j", ",", "\[Beta]"}], "]"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Eta]", " ", 
             RowBox[{"ddphi", "[", "i", "]"}]}], "+", 
            RowBox[{"dphi", "[", "i", "]"}]}], ")"}]}]}], "/;", 
        RowBox[{"i", "!=", "j"}]}]}], ",", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"confK", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"k", "[", "i_", "]"}], ",", 
            RowBox[{"k", "[", "j_", "]"}]}], "]"}], 
          RowBox[{"ddphi", "[", "i_", "]"}]}], ",", "i_", ",", "\[Beta]_"}], 
        "]"}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"k", "[", "i", "]"}], ",", 
            RowBox[{"k", "[", "j", "]"}]}], "]"}], 
          RowBox[{"k", "[", 
           RowBox[{"i", ",", "\[Beta]"}], "]"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["\[Eta]", "2"], 
             RowBox[{"ddphi", "[", "i", "]"}]}], "+", 
            RowBox[{"4", "\[Eta]", " ", 
             RowBox[{"dphi", "[", "i", "]"}]}], "+", 
            RowBox[{"2", 
             RowBox[{"phi", "[", "i", "]"}]}]}], ")"}]}], "-", 
         RowBox[{"2", 
          RowBox[{"k", "[", 
           RowBox[{"j", ",", "\[Beta]"}], "]"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Eta]", " ", 
             RowBox[{"dddphi", "[", "i", "]"}]}], "+", 
            RowBox[{"2", 
             RowBox[{"ddphi", "[", "i", "]"}]}]}], ")"}]}]}], "/;", 
        RowBox[{"i", "\[NotEqual]", "j"}]}]}], ",", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"confK", "[", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"dot", "[", 
            RowBox[{
             RowBox[{"k", "[", "i_", "]"}], ",", 
             RowBox[{"k", "[", "j_", "]"}]}], "]"}], "2"], 
          RowBox[{"phi", "[", "i_", "]"}]}], ",", "i_", ",", "\[Alpha]_"}], 
        "]"}], ":>", " ", 
       RowBox[{
        RowBox[{
         RowBox[{
          SuperscriptBox["\[Eta]", "2"], 
          SuperscriptBox[
           RowBox[{"dot", "[", 
            RowBox[{
             RowBox[{"k", "[", "i", "]"}], ",", 
             RowBox[{"k", "[", "j", "]"}]}], "]"}], "2"], 
          RowBox[{"k", "[", 
           RowBox[{"i", ",", "\[Alpha]"}], "]"}], 
          RowBox[{"phi", "[", "i", "]"}]}], "-", 
         RowBox[{"4", 
          RowBox[{"k", "[", 
           RowBox[{"j", ",", "\[Alpha]"}], "]"}], 
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"k", "[", "i", "]"}], ",", 
            RowBox[{"k", "[", "j", "]"}]}], "]"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"phi", "[", "i", "]"}], "+", 
            RowBox[{"\[Eta]", " ", 
             RowBox[{"dphi", "[", "i", "]"}]}]}], ")"}]}], "+", 
         RowBox[{"2", 
          RowBox[{"k", "[", 
           RowBox[{"i", ",", "\[Alpha]"}], "]"}], 
          SuperscriptBox[
           SubscriptBox["k", "j"], "2"], 
          RowBox[{"phi", "[", "i", "]"}]}]}], "/;", 
        RowBox[{"i", "\[NotEqual]", "j"}]}]}], ",", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"confK", "[", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           SubscriptBox["k", "i_"], "2"], 
          RowBox[{"phi", "[", "i_", "]"}]}], ",", "i_", ",", "\[Alpha]_"}], 
        "]"}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{"k", "[", 
         RowBox[{"i", ",", "\[Alpha]"}], "]"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            SubscriptBox["k", "i"], "2"], 
           SuperscriptBox["\[Eta]", "2"], 
           RowBox[{"phi", "[", "i", "]"}]}], "-", 
          RowBox[{"4", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Eta]", " ", 
              RowBox[{"dphi", "[", "i", "]"}]}], "+", 
             RowBox[{"phi", "[", "i", "]"}]}], ")"}]}], "+", 
          RowBox[{"2", "d", " ", 
           RowBox[{"phi", "[", "i", "]"}]}]}], ")"}]}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"confK", "[", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           SubscriptBox["k", "i_"], "2"], 
          RowBox[{"dphi", "[", "i_", "]"}]}], ",", "i_", ",", "\[Alpha]_"}], 
        "]"}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{"k", "[", 
         RowBox[{"i", ",", "\[Alpha]"}], "]"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            SubscriptBox["k", "i"], "2"], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["\[Eta]", "2"], 
              RowBox[{"dphi", "[", "i", "]"}]}], "+", 
             RowBox[{"2", "\[Eta]", " ", 
              RowBox[{"phi", "[", "i", "]"}]}]}], ")"}]}], "-", 
          RowBox[{"4", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Eta]", " ", 
              RowBox[{"ddphi", "[", "i", "]"}]}], "+", 
             RowBox[{"2", 
              RowBox[{"dphi", "[", "i", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"2", "d", " ", 
           RowBox[{"dphi", "[", "i", "]"}]}]}], ")"}]}]}], ",", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"confK", "[", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           SubscriptBox["k", "i_"], "2"], 
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"k", "[", "i_", "]"}], ",", 
            RowBox[{"k", "[", "j_", "]"}]}], "]"}], 
          RowBox[{"phi", "[", "i_", "]"}]}], ",", "i_", ",", "\[Alpha]_"}], 
        "]"}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{
         RowBox[{
          SuperscriptBox["\[Eta]", "2"], 
          SuperscriptBox[
           SubscriptBox["k", "i"], "2"], 
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"k", "[", "i", "]"}], ",", 
            RowBox[{"k", "[", "j", "]"}]}], "]"}], 
          RowBox[{"k", "[", 
           RowBox[{"i", ",", "\[Alpha]"}], "]"}], 
          RowBox[{"phi", "[", "i", "]"}]}], "-", 
         RowBox[{"2", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", 
             RowBox[{"k", "[", 
              RowBox[{"i", ",", "\[Alpha]"}], "]"}], 
             RowBox[{"dot", "[", 
              RowBox[{
               RowBox[{"k", "[", "i", "]"}], ",", 
               RowBox[{"k", "[", "j", "]"}]}], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["k", "i"], "2"], 
             RowBox[{"k", "[", 
              RowBox[{"j", ",", "\[Alpha]"}], "]"}]}]}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", 
             RowBox[{"phi", "[", "i", "]"}]}], "+", 
            RowBox[{"\[Eta]", " ", 
             RowBox[{"dphi", "[", "i", "]"}]}]}], ")"}]}], "+", 
         RowBox[{"2", 
          RowBox[{"k", "[", 
           RowBox[{"i", ",", "\[Alpha]"}], "]"}], 
          RowBox[{"(", 
           RowBox[{"d", "+", "2"}], ")"}], 
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"k", "[", "i", "]"}], ",", 
            RowBox[{"k", "[", "j", "]"}]}], "]"}], 
          RowBox[{"phi", "[", "i", "]"}]}]}], "/;", 
        RowBox[{"i", "!=", "j"}]}]}], ",", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"confK", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"k", "[", "i_", "]"}], ",", 
            RowBox[{"k", "[", "j_", "]"}]}], "]"}], 
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"k", "[", "i_", "]"}], ",", 
            RowBox[{"k", "[", "l_", "]"}]}], "]"}], 
          RowBox[{"phi", "[", "i_", "]"}]}], ",", "i_", ",", "\[Alpha]_"}], 
        "]"}], ":>", " ", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[Eta]", "2"], 
         RowBox[{"dot", "[", 
          RowBox[{
           RowBox[{"k", "[", "i", "]"}], ",", 
           RowBox[{"k", "[", "j", "]"}]}], "]"}], 
         RowBox[{"dot", "[", 
          RowBox[{
           RowBox[{"k", "[", "i", "]"}], ",", 
           RowBox[{"k", "[", "l", "]"}]}], "]"}], 
         RowBox[{"k", "[", 
          RowBox[{"i", ",", "\[Alpha]"}], "]"}], 
         RowBox[{"phi", "[", "i", "]"}]}], "-", 
        RowBox[{"2", 
         RowBox[{"k", "[", 
          RowBox[{"j", ",", "\[Alpha]"}], "]"}], 
         RowBox[{"dot", "[", 
          RowBox[{
           RowBox[{"k", "[", "i", "]"}], ",", 
           RowBox[{"k", "[", "l", "]"}]}], "]"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"phi", "[", "i", "]"}], "+", 
           RowBox[{"\[Eta]", " ", 
            RowBox[{"dphi", "[", "i", "]"}]}]}], ")"}]}], "-", 
        RowBox[{"2", 
         RowBox[{"k", "[", 
          RowBox[{"l", ",", "\[Alpha]"}], "]"}], 
         RowBox[{"dot", "[", 
          RowBox[{
           RowBox[{"k", "[", "i", "]"}], ",", 
           RowBox[{"k", "[", "j", "]"}]}], "]"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"phi", "[", "i", "]"}], "+", 
           RowBox[{"\[Eta]", " ", 
            RowBox[{"dphi", "[", "i", "]"}]}]}], ")"}]}], "+", 
        RowBox[{"2", "  ", 
         RowBox[{"k", "[", 
          RowBox[{"i", ",", "\[Alpha]"}], "]"}], 
         RowBox[{"dot", "[", 
          RowBox[{
           RowBox[{"k", "[", "j", "]"}], ",", 
           RowBox[{"k", "[", "l", "]"}]}], "]"}], 
         RowBox[{"phi", "[", "i", "]"}]}]}]}], ",", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"confD", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"phi", "[", "i_", "]"}], "expr_"}], ",", "j_"}], "]"}], 
       "\[RuleDelayed]", 
       RowBox[{
        RowBox[{
         RowBox[{"phi", "[", "i", "]"}], 
         RowBox[{"confD", "[", 
          RowBox[{"expr", ",", "j"}], "]"}]}], "/;", 
        RowBox[{"i", "\[NotEqual]", "j"}]}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"confD", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"dphi", "[", "i_", "]"}], "expr_"}], ",", "j_"}], "]"}], 
       "\[RuleDelayed]", 
       RowBox[{
        RowBox[{
         RowBox[{"dphi", "[", "i", "]"}], 
         RowBox[{"confD", "[", 
          RowBox[{"expr", ",", "j"}], "]"}]}], "/;", 
        RowBox[{"i", "\[NotEqual]", "j"}]}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"confD", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"ddphi", "[", "i_", "]"}], "expr_"}], ",", "j_"}], "]"}], 
       "\[RuleDelayed]", 
       RowBox[{
        RowBox[{
         RowBox[{"ddphi", "[", "i", "]"}], 
         RowBox[{"confD", "[", 
          RowBox[{"expr", ",", "j"}], "]"}]}], "/;", 
        RowBox[{"i", "\[NotEqual]", "j"}]}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"confD", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"dddphi", "[", "i_", "]"}], "expr_"}], ",", "j_"}], "]"}], 
       "\[RuleDelayed]", 
       RowBox[{
        RowBox[{
         RowBox[{"dddphi", "[", "i", "]"}], 
         RowBox[{"confD", "[", 
          RowBox[{"expr", ",", "j"}], "]"}]}], "/;", 
        RowBox[{"i", "\[NotEqual]", "j"}]}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"confD", "[", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           SubscriptBox["k", "i_"], "2"], "expr_"}], ",", "j_"}], "]"}], 
       "\[RuleDelayed]", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          SubscriptBox["k", "i"], "2"], 
         RowBox[{"confD", "[", 
          RowBox[{"expr", ",", "j"}], "]"}]}], "/;", 
        RowBox[{"i", "\[NotEqual]", "j"}]}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"confD", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"k", "[", "m_", "]"}], ",", 
            RowBox[{"k", "[", "n_", "]"}]}], "]"}], "expr_"}], ",", "o_"}], 
        "]"}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{
         RowBox[{"dot", "[", 
          RowBox[{
           RowBox[{"k", "[", "m", "]"}], ",", 
           RowBox[{"k", "[", "n", "]"}]}], "]"}], 
         RowBox[{"confD", "[", 
          RowBox[{"expr", ",", "o"}], "]"}]}], "/;", 
        RowBox[{
         RowBox[{"m", "\[NotEqual]", "o"}], "&&", 
         RowBox[{"n", "!=", "o"}]}]}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"confD", "[", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"dot", "[", 
            RowBox[{
             RowBox[{"k", "[", "i_", "]"}], ",", 
             RowBox[{"k", "[", "j_", "]"}]}], "]"}], "2"], "expr_"}], ",", 
         "l_"}], "]"}], ":>", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"k", "[", "i", "]"}], ",", 
            RowBox[{"k", "[", "j", "]"}]}], "]"}], "2"], 
         RowBox[{"confD", "[", 
          RowBox[{"expr", ",", "l"}], "]"}]}], "/;", 
        RowBox[{
         RowBox[{"i", "!=", "l"}], "&&", 
         RowBox[{"j", "!=", "l"}]}]}]}], ",", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"confD", "[", 
        RowBox[{
         RowBox[{"phi", "[", "i_", "]"}], ",", "i_"}], "]"}], 
       "\[RuleDelayed]", 
       RowBox[{"\[Eta]", " ", 
        RowBox[{"dphi", "[", "i", "]"}]}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"confD", "[", 
        RowBox[{
         RowBox[{"dphi", "[", "i_", "]"}], ",", "i_"}], "]"}], 
       "\[RuleDelayed]", " ", 
       RowBox[{
        RowBox[{"dphi", "[", "i", "]"}], "+", 
        RowBox[{"\[Eta]", " ", 
         RowBox[{"ddphi", "[", "i", "]"}]}]}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"confD", "[", 
        RowBox[{
         RowBox[{"ddphi", "[", "i_", "]"}], ",", "i_"}], "]"}], 
       "\[RuleDelayed]", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"ddphi", "[", "i", "]"}]}], "+", 
        RowBox[{"\[Eta]", " ", 
         RowBox[{"dddphi", "[", "i", "]"}]}]}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"confD", "[", 
        RowBox[{
         RowBox[{"dddphi", "[", "i_", "]"}], ",", "i_"}], "]"}], 
       "\[RuleDelayed]", 
       RowBox[{
        RowBox[{"3", " ", 
         RowBox[{"dddphi", "[", "i", "]"}]}], "+", 
        RowBox[{"\[Eta]", " ", 
         RowBox[{"ddddphi", "[", "i", "]"}]}]}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"confD", "[", 
        RowBox[{
         RowBox[{"ddddphi", "[", "i_", "]"}], ",", "i_"}], "]"}], 
       "\[RuleDelayed]", 
       RowBox[{
        RowBox[{"4", " ", 
         RowBox[{"ddddphi", "[", "i", "]"}]}], "+", 
        RowBox[{"\[Eta]", " ", 
         RowBox[{"dddddphi", "[", "i", "]"}]}]}]}], ",", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"confD", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"k", "[", "i_", "]"}], ",", 
            RowBox[{"k", "[", "j_", "]"}]}], "]"}], 
          RowBox[{"phi", "[", "i_", "]"}]}], ",", "i_"}], "]"}], 
       "\[RuleDelayed]", 
       RowBox[{
        RowBox[{
         RowBox[{"dot", "[", 
          RowBox[{
           RowBox[{"k", "[", "i", "]"}], ",", 
           RowBox[{"k", "[", "j", "]"}]}], "]"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Eta]", " ", 
            RowBox[{"dphi", "[", "i", "]"}]}], "+", 
           RowBox[{"phi", "[", "i", "]"}]}], ")"}]}], "/;", 
        RowBox[{"i", "\[NotEqual]", "j"}]}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"confD", "[", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"dot", "[", 
            RowBox[{
             RowBox[{"k", "[", "i_", "]"}], ",", 
             RowBox[{"k", "[", "j_", "]"}]}], "]"}], "2"], 
          RowBox[{"phi", "[", "i_", "]"}]}], ",", "i_"}], "]"}], 
       "\[RuleDelayed]", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"k", "[", "i", "]"}], ",", 
            RowBox[{"k", "[", "j", "]"}]}], "]"}], "2"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Eta]", " ", 
            RowBox[{"dphi", "[", "i", "]"}]}], "+", 
           RowBox[{"2", 
            RowBox[{"phi", "[", "i", "]"}]}]}], ")"}]}], "/;", 
        RowBox[{"i", "\[NotEqual]", "j"}]}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"confD", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"k", "[", "i_", "]"}], ",", 
            RowBox[{"k", "[", "j_", "]"}]}], "]"}], 
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"k", "[", "i_", "]"}], ",", 
            RowBox[{"k", "[", "l_", "]"}]}], "]"}], 
          RowBox[{"phi", "[", "i_", "]"}]}], ",", "i_"}], "]"}], 
       "\[RuleDelayed]", 
       RowBox[{
        RowBox[{
         RowBox[{"dot", "[", 
          RowBox[{
           RowBox[{"k", "[", "i", "]"}], ",", 
           RowBox[{"k", "[", "j", "]"}]}], "]"}], 
         RowBox[{"dot", "[", 
          RowBox[{
           RowBox[{"k", "[", "i", "]"}], ",", 
           RowBox[{"k", "[", "l", "]"}]}], "]"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Eta]", " ", 
            RowBox[{"dphi", "[", "i", "]"}]}], "+", 
           RowBox[{"2", 
            RowBox[{"phi", "[", "i", "]"}]}]}], ")"}]}], "/;", 
        RowBox[{
         RowBox[{"i", "\[NotEqual]", "j"}], "&&", 
         RowBox[{"i", "\[NotEqual]", "l"}]}]}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"confD", "[", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           SubscriptBox["k", "i_"], "2"], 
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"k", "[", "i_", "]"}], ",", 
            RowBox[{"k", "[", "j_", "]"}]}], "]"}], 
          RowBox[{"phi", "[", "i_", "]"}]}], ",", "i_"}], "]"}], 
       "\[RuleDelayed]", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          SubscriptBox["k", "i"], "2"], 
         RowBox[{"dot", "[", 
          RowBox[{
           RowBox[{"k", "[", "i", "]"}], ",", 
           RowBox[{"k", "[", "j", "]"}]}], "]"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", 
            RowBox[{"phi", "[", "i", "]"}]}], "+", 
           RowBox[{"\[Eta]", " ", 
            RowBox[{"dphi", "[", "i", "]"}]}]}], ")"}]}], "/;", 
        RowBox[{"i", "\[NotEqual]", "j"}]}]}], ",", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"confD", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"k", "[", "i_", "]"}], ",", 
            RowBox[{"k", "[", "j_", "]"}]}], "]"}], 
          RowBox[{"dphi", "[", "i_", "]"}]}], ",", "i_"}], "]"}], 
       "\[RuleDelayed]", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"dot", "[", 
          RowBox[{
           RowBox[{"k", "[", "i", "]"}], ",", 
           RowBox[{"k", "[", "j", "]"}]}], "]"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", 
            RowBox[{"dphi", "[", "i", "]"}]}], "+", 
           RowBox[{"\[Eta]", " ", 
            RowBox[{"ddphi", "[", "i", "]"}]}]}], ")"}]}], "/;", 
        RowBox[{"i", "\[NotEqual]", "j"}]}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"confD", "[", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"dot", "[", 
            RowBox[{
             RowBox[{"k", "[", "i_", "]"}], ",", 
             RowBox[{"k", "[", "j_", "]"}]}], "]"}], "2"], 
          RowBox[{"dphi", "[", "i_", "]"}]}], ",", "i_"}], "]"}], 
       "\[RuleDelayed]", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"k", "[", "i", "]"}], ",", 
            RowBox[{"k", "[", "j", "]"}]}], "]"}], "2"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Eta]", " ", 
            RowBox[{"ddphi", "[", "i", "]"}]}], "+", 
           RowBox[{"3", 
            RowBox[{"dphi", "[", "i", "]"}]}]}], ")"}]}], "/;", 
        RowBox[{"i", "\[NotEqual]", "j"}]}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"confD", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"k", "[", "i_", "]"}], ",", 
            RowBox[{"k", "[", "j_", "]"}]}], "]"}], 
          SuperscriptBox[
           SubscriptBox["k", "i_"], "2"], 
          RowBox[{"dphi", "[", "i_", "]"}]}], ",", "i_"}], "]"}], ":>", 
       RowBox[{
        RowBox[{
         RowBox[{"dot", "[", 
          RowBox[{
           RowBox[{"k", "[", "i", "]"}], ",", 
           RowBox[{"k", "[", "j", "]"}]}], "]"}], 
         SuperscriptBox[
          SubscriptBox["k", "i"], "2"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", 
            RowBox[{"dphi", "[", "i", "]"}]}], "+", 
           RowBox[{"\[Eta]", " ", 
            RowBox[{"ddphi", "[", "i", "]"}]}]}], ")"}]}], "/;", 
        RowBox[{"i", "!=", "j"}]}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"confD", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"k", "[", "i_", "]"}], ",", 
            RowBox[{"k", "[", "j_", "]"}]}], "]"}], 
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"k", "[", "i_", "]"}], ",", 
            RowBox[{"k", "[", "l_", "]"}]}], "]"}], 
          RowBox[{"dphi", "[", "i_", "]"}]}], ",", "i_"}], "]"}], 
       "\[RuleDelayed]", 
       RowBox[{
        RowBox[{
         RowBox[{"dot", "[", 
          RowBox[{
           RowBox[{"k", "[", "i", "]"}], ",", 
           RowBox[{"k", "[", "j", "]"}]}], "]"}], 
         RowBox[{"dot", "[", 
          RowBox[{
           RowBox[{"k", "[", "i", "]"}], ",", 
           RowBox[{"k", "[", "l", "]"}]}], "]"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Eta]", " ", 
            RowBox[{"ddphi", "[", "i", "]"}]}], "+", 
           RowBox[{"3", 
            RowBox[{"dphi", "[", "i", "]"}]}]}], ")"}]}], "/;", 
        RowBox[{
         RowBox[{"i", "\[NotEqual]", "j"}], "&&", 
         RowBox[{"i", "\[NotEqual]", "l"}]}]}]}], ",", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"confD", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"k", "[", "i_", "]"}], ",", 
            RowBox[{"k", "[", "j_", "]"}]}], "]"}], 
          RowBox[{"ddphi", "[", "i_", "]"}]}], ",", "i_"}], "]"}], 
       "\[RuleDelayed]", 
       RowBox[{
        RowBox[{"dot", "[", 
         RowBox[{
          RowBox[{"k", "[", "i", "]"}], ",", 
          RowBox[{"k", "[", "j", "]"}]}], "]"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", 
           RowBox[{"ddphi", "[", "i", "]"}]}], "+", 
          RowBox[{"\[Eta]", " ", 
           RowBox[{"dddphi", "[", "i", "]"}]}]}], ")"}]}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"confD", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"k", "[", "i_", "]"}], ",", 
            RowBox[{"k", "[", "j_", "]"}]}], "]"}], 
          RowBox[{"dddphi", "[", "i_", "]"}]}], ",", "i_"}], "]"}], 
       "\[RuleDelayed]", " ", 
       RowBox[{
        RowBox[{"dot", "[", 
         RowBox[{
          RowBox[{"k", "[", "i", "]"}], ",", 
          RowBox[{"k", "[", "j", "]"}]}], "]"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", 
           RowBox[{"dddphi", "[", "i", "]"}]}], "+", 
          RowBox[{"\[Eta]", " ", 
           RowBox[{"ddddphi", "[", "i", "]"}]}]}], ")"}]}]}], ",", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"confD", "[", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           SubscriptBox["k", "i_"], "2"], 
          RowBox[{"phi", "[", "i_", "]"}]}], ",", "i_"}], "]"}], 
       "\[RuleDelayed]", 
       RowBox[{
        SuperscriptBox[
         SubscriptBox["k", "i"], "2"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", 
           RowBox[{"phi", "[", "i", "]"}]}], "+", 
          RowBox[{"\[Eta]", " ", 
           RowBox[{"dphi", "[", "i", "]"}]}]}], ")"}]}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"confD", "[", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           SubscriptBox["k", "i_"], "2"], 
          RowBox[{"dphi", "[", "i_", "]"}]}], ",", "i_"}], "]"}], 
       "\[RuleDelayed]", 
       RowBox[{
        SuperscriptBox[
         SubscriptBox["k", "i"], "2"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", 
           RowBox[{"dphi", "[", "i", "]"}]}], "+", 
          RowBox[{"\[Eta]", " ", 
           RowBox[{"ddphi", "[", "i", "]"}]}]}], ")"}]}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"confD", "[", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           SubscriptBox["k", "i_"], "2"], 
          RowBox[{"ddphi", "[", "i_", "]"}]}], ",", "i_"}], "]"}], 
       "\[RuleDelayed]", 
       RowBox[{
        SuperscriptBox[
         SubscriptBox["k", "i"], "2"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", 
           RowBox[{"ddphi", "[", "i", "]"}]}], "+", 
          RowBox[{"\[Eta]", " ", 
           RowBox[{"dddphi", "[", "i", "]"}]}]}], ")"}]}]}], ",", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"confM2", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"phi", "[", "i_", "]"}], "expr_"}], ",", "j_", ",", "l_"}], 
        "]"}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{"phi", "[", "i", "]"}], 
        RowBox[{"confM2", "[", 
         RowBox[{"expr", ",", "j", ",", "l"}], "]"}]}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"confM2", "[", 
        RowBox[{
         RowBox[{"phi", "[", "i_", "]"}], ",", "j_", ",", "l_"}], "]"}], 
       "\[RuleDelayed]", "0"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"confM2", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"dphi", "[", "i_", "]"}], "expr_"}], ",", "j_", ",", "l_"}],
         "]"}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{"dphi", "[", "i", "]"}], 
        RowBox[{"confM2", "[", 
         RowBox[{"expr", ",", "j", ",", "l"}], "]"}]}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"confM2", "[", 
        RowBox[{
         RowBox[{"dphi", "[", "i_", "]"}], ",", "j_", ",", "l_"}], "]"}], 
       "\[RuleDelayed]", "0"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"confM2", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"ddphi", "[", "i_", "]"}], "expr_"}], ",", "j_", ",", 
         "l_"}], "]"}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{"ddphi", "[", "i", "]"}], 
        RowBox[{"confM2", "[", 
         RowBox[{"expr", ",", "j", ",", "l"}], "]"}]}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"confM2", "[", 
        RowBox[{
         RowBox[{"ddphi", "[", "i_", "]"}], ",", "j_", ",", "l_"}], "]"}], 
       "\[RuleDelayed]", "0"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"confM2", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"dddphi", "[", "i_", "]"}], "expr_"}], ",", "j_", ",", 
         "l_"}], "]"}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{"dddphi", "[", "i", "]"}], 
        RowBox[{"confM2", "[", 
         RowBox[{"expr", ",", "j", ",", "l"}], "]"}]}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"confM2", "[", 
        RowBox[{
         RowBox[{"dddphi", "[", "i_", "]"}], ",", "j_", ",", "l_"}], "]"}], 
       "\[RuleDelayed]", "0"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"confM2", "[", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["k", "i_"], "2"], ",", "j_", ",", "l_"}], "]"}], 
       "\[RuleDelayed]", "0"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"confM2", "[", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           SubscriptBox["k", "l_"], "2"], "expr_"}], ",", "i_", ",", "j_"}], 
        "]"}], ":>", 
       RowBox[{
        SuperscriptBox[
         SubscriptBox["k", "l"], "2"], 
        RowBox[{"confM2", "[", 
         RowBox[{"expr", ",", "i", ",", "j"}], "]"}]}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"confM2", "[", 
        RowBox[{
         RowBox[{"dot", "[", 
          RowBox[{
           RowBox[{"k", "[", "i_", "]"}], ",", 
           RowBox[{"k", "[", "j_", "]"}]}], "]"}], ",", "j_", ",", "l_"}], 
        "]"}], "\[RuleDelayed]", 
       RowBox[{"0", "/;", 
        RowBox[{"i", "\[NotEqual]", "l"}]}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"confM2", "[", 
        RowBox[{
         RowBox[{"dot", "[", 
          RowBox[{
           RowBox[{"k", "[", "i_", "]"}], ",", 
           RowBox[{"k", "[", "j_", "]"}]}], "]"}], ",", "l_", ",", "j_"}], 
        "]"}], "\[RuleDelayed]", 
       RowBox[{"0", "/;", 
        RowBox[{"i", "\[NotEqual]", "l"}]}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"confM2", "[", 
        RowBox[{
         RowBox[{"dot", "[", 
          RowBox[{
           RowBox[{"k", "[", "i_", "]"}], ",", 
           RowBox[{"k", "[", "j_", "]"}]}], "]"}], ",", "m_", ",", "n_"}], 
        "]"}], "\[RuleDelayed]", 
       RowBox[{"0", "/;", 
        RowBox[{
         RowBox[{"CountDistinct", "[", 
          RowBox[{"{", 
           RowBox[{"i", ",", "j", ",", "m", ",", "n"}], "}"}], "]"}], "==", 
         "4"}]}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"confM2", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"k", "[", "i_", "]"}], ",", 
            RowBox[{"k", "[", "j_", "]"}]}], "]"}], "expr_"}], ",", "m_", ",",
          "n_"}], "]"}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{
         RowBox[{"dot", "[", 
          RowBox[{
           RowBox[{"k", "[", "i", "]"}], ",", 
           RowBox[{"k", "[", "j", "]"}]}], "]"}], 
         RowBox[{"confM2", "[", 
          RowBox[{"expr", ",", "m", ",", "n"}], "]"}]}], "/;", 
        RowBox[{
         RowBox[{"CountDistinct", "[", 
          RowBox[{"{", 
           RowBox[{"i", ",", "j", ",", "m", ",", "n"}], "}"}], "]"}], "==", 
         "4"}]}]}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"confM2", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"k", "[", "i_", "]"}], ",", 
            RowBox[{"k", "[", "m_", "]"}]}], "]"}], 
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"k", "[", "j_", "]"}], ",", 
            RowBox[{"k", "[", "n_", "]"}]}], "]"}]}], ",", "i_", ",", "j_"}], 
        "]"}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{"2", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"dot", "[", 
             RowBox[{
              RowBox[{"k", "[", "i", "]"}], ",", 
              RowBox[{"k", "[", "j", "]"}]}], "]"}], 
            RowBox[{"dot", "[", 
             RowBox[{
              RowBox[{"k", "[", "m", "]"}], ",", 
              RowBox[{"k", "[", "n", "]"}]}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"dot", "[", 
             RowBox[{
              RowBox[{"k", "[", "i", "]"}], ",", 
              RowBox[{"k", "[", "n", "]"}]}], "]"}], 
            RowBox[{"dot", "[", 
             RowBox[{
              RowBox[{"k", "[", "j", "]"}], ",", 
              RowBox[{"k", "[", "m", "]"}]}], "]"}]}]}], ")"}]}], "/;", 
        RowBox[{
         RowBox[{"CountDistinct", "[", 
          RowBox[{"{", 
           RowBox[{"i", ",", "j", ",", "m", ",", "n"}], "}"}], "]"}], "==", 
         "4"}]}]}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"confM2", "[", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"k", "[", "i_", "]"}], ",", 
            RowBox[{"k", "[", "j_", "]"}]}], "]"}], "2"], ",", "i_", ",", 
         "l_"}], "]"}], ":>", 
       RowBox[{"0", "/;", 
        RowBox[{"j", "!=", "l"}]}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"confM2", "[", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"k", "[", "i_", "]"}], ",", 
            RowBox[{"k", "[", "j_", "]"}]}], "]"}], "2"], ",", "m_", ",", 
         "n_"}], "]"}], ":>", 
       RowBox[{"0", "/;", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"i", "!=", "m"}], "&&", 
           RowBox[{"i", "!=", "n"}]}], ")"}], "||", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"j", "!=", "m"}], "&&", 
           RowBox[{"j", "!=", "n"}]}], ")"}]}]}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"confM2", "[", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           SubscriptBox["k", "i_"], "2"], "expr_"}], ",", "i_", ",", "j_"}], 
        "]"}], ":>", 
       RowBox[{"0", "/;", 
        RowBox[{"i", "!=", "j"}]}]}], ",", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"confM2", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"k", "[", "i_", "]"}], ",", 
            RowBox[{"k", "[", "j_", "]"}]}], "]"}], " ", 
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"k", "[", "i_", "]"}], ",", 
            RowBox[{"k", "[", "l_", "]"}]}], "]"}]}], ",", "i_", ",", "j_"}], 
        "]"}], ":>", 
       RowBox[{
        RowBox[{"2", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"d", " ", 
            RowBox[{"dot", "[", 
             RowBox[{
              RowBox[{"k", "[", "i", "]"}], ",", 
              RowBox[{"k", "[", "j", "]"}]}], "]"}], 
            RowBox[{"dot", "[", 
             RowBox[{
              RowBox[{"k", "[", "i", "]"}], ",", 
              RowBox[{"k", "[", "l", "]"}]}], "]"}]}], "-", 
           RowBox[{
            SuperscriptBox[
             SubscriptBox["k", "i"], "2"], 
            RowBox[{"dot", "[", 
             RowBox[{
              RowBox[{"k", "[", "j", "]"}], ",", 
              RowBox[{"k", "[", "l", "]"}]}], "]"}]}]}], ")"}]}], "/;", 
        RowBox[{
         RowBox[{"CountDistinct", "[", 
          RowBox[{"{", 
           RowBox[{"i", ",", "j", ",", "l"}], "}"}], "]"}], "==", "3"}]}]}], 
      ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"confM2", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"k", "[", "i_", "]"}], ",", 
            RowBox[{"k", "[", "j_", "]"}]}], "]"}], " ", 
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"k", "[", "i_", "]"}], ",", 
            RowBox[{"k", "[", "l_", "]"}]}], "]"}]}], ",", "j_", ",", "i_"}], 
        "]"}], ":>", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"d", " ", 
            RowBox[{"dot", "[", 
             RowBox[{
              RowBox[{"k", "[", "i", "]"}], ",", 
              RowBox[{"k", "[", "j", "]"}]}], "]"}], 
            RowBox[{"dot", "[", 
             RowBox[{
              RowBox[{"k", "[", "i", "]"}], ",", 
              RowBox[{"k", "[", "l", "]"}]}], "]"}]}], "-", 
           RowBox[{
            SuperscriptBox[
             SubscriptBox["k", "i"], "2"], 
            RowBox[{"dot", "[", 
             RowBox[{
              RowBox[{"k", "[", "j", "]"}], ",", 
              RowBox[{"k", "[", "l", "]"}]}], "]"}]}]}], ")"}]}], "/;", 
        RowBox[{
         RowBox[{"CountDistinct", "[", 
          RowBox[{"{", 
           RowBox[{"i", ",", "j", ",", "l"}], "}"}], "]"}], "==", "3"}]}]}], 
      ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"confM2", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"k", "[", "i_", "]"}], ",", 
            RowBox[{"k", "[", "j_", "]"}]}], "]"}], " ", 
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"k", "[", "j_", "]"}], ",", 
            RowBox[{"k", "[", "l_", "]"}]}], "]"}]}], ",", "i_", ",", "l_"}], 
        "]"}], ":>", 
       RowBox[{
        RowBox[{"2", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             SubscriptBox["k", "j"], "2"], 
            RowBox[{"dot", "[", 
             RowBox[{
              RowBox[{"k", "[", "i", "]"}], ",", 
              RowBox[{"k", "[", "l", "]"}]}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"dot", "[", 
             RowBox[{
              RowBox[{"k", "[", "i", "]"}], ",", 
              RowBox[{"k", "[", "j", "]"}]}], "]"}], 
            RowBox[{"dot", "[", 
             RowBox[{
              RowBox[{"k", "[", "j", "]"}], ",", 
              RowBox[{"k", "[", "l", "]"}]}], "]"}]}]}], ")"}]}], "/;", 
        RowBox[{
         RowBox[{"CountDistinct", "[", 
          RowBox[{"{", 
           RowBox[{"i", ",", "j", ",", "l"}], "}"}], "]"}], "==", "3"}]}]}], 
      ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"confM2", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"k", "[", "i_", "]"}], ",", 
            RowBox[{"k", "[", "j_", "]"}]}], "]"}], " ", 
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"k", "[", "j_", "]"}], ",", 
            RowBox[{"k", "[", "l_", "]"}]}], "]"}]}], ",", "l_", ",", "i_"}], 
        "]"}], ":>", 
       RowBox[{
        RowBox[{"2", 
         RowBox[{"(", " ", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             SubscriptBox["k", "j"], "2"], 
            RowBox[{"dot", "[", 
             RowBox[{
              RowBox[{"k", "[", "i", "]"}], ",", 
              RowBox[{"k", "[", "l", "]"}]}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"dot", "[", 
             RowBox[{
              RowBox[{"k", "[", "i", "]"}], ",", 
              RowBox[{"k", "[", "j", "]"}]}], "]"}], 
            RowBox[{"dot", "[", 
             RowBox[{
              RowBox[{"k", "[", "j", "]"}], ",", 
              RowBox[{"k", "[", "l", "]"}]}], "]"}]}]}], ")"}]}], "/;", 
        RowBox[{
         RowBox[{"CountDistinct", "[", 
          RowBox[{"{", 
           RowBox[{"i", ",", "j", ",", "l"}], "}"}], "]"}], "==", "3"}]}]}], 
      ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"confM2", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"k", "[", "i_", "]"}], ",", 
            RowBox[{"k", "[", "j_", "]"}]}], "]"}], 
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"k", "[", "i_", "]"}], ",", 
            RowBox[{"k", "[", "l_", "]"}]}], "]"}]}], ",", "i_", ",", "m_"}], 
        "]"}], ":>", 
       RowBox[{"0", "/;", 
        RowBox[{
         RowBox[{"CountDistinct", "[", 
          RowBox[{"{", 
           RowBox[{"i", ",", "j", ",", "l", ",", "m"}], "}"}], "]"}], "==", 
         "4"}]}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"confM2", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"k", "[", "i_", "]"}], ",", 
            RowBox[{"k", "[", "j_", "]"}]}], "]"}], 
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"k", "[", "i_", "]"}], ",", 
            RowBox[{"k", "[", "l_", "]"}]}], "]"}]}], ",", "m_", ",", "i_"}], 
        "]"}], ":>", 
       RowBox[{"0", "/;", 
        RowBox[{
         RowBox[{"CountDistinct", "[", 
          RowBox[{"{", 
           RowBox[{"i", ",", "j", ",", "l", ",", "m"}], "}"}], "]"}], "==", 
         "4"}]}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"confM2", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"dot", "[", 
           RowBox[{"i_", ",", "j_"}], "]"}], 
          RowBox[{"dot", "[", 
           RowBox[{"i_", ",", "l_"}], "]"}]}], ",", "i_", ",", "m_"}], "]"}], 
       ":>", 
       RowBox[{"0", "/;", 
        RowBox[{
         RowBox[{"CountDistinct", "[", 
          RowBox[{"{", 
           RowBox[{"i", ",", "j", ",", "l", ",", "m"}], "}"}], "]"}], "==", 
         "4"}]}]}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"confM2", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"k", "[", "i_", "]"}], ",", 
            RowBox[{"k", "[", "j_", "]"}]}], "]"}], 
          SuperscriptBox[
           SubscriptBox["k", "i_"], "2"]}], ",", "i_", ",", "j_"}], "]"}], 
       "\[RuleDelayed]", 
       RowBox[{
        RowBox[{"2", 
         RowBox[{"(", 
          RowBox[{"d", "-", "1"}], ")"}], 
         SuperscriptBox[
          SubscriptBox["k", "i"], "2"], 
         RowBox[{"dot", "[", 
          RowBox[{
           RowBox[{"k", "[", "i", "]"}], ",", 
           RowBox[{"k", "[", "j", "]"}]}], "]"}]}], "/;", 
        RowBox[{"i", "\[NotEqual]", "j"}]}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"confM2", "[", 
        RowBox[{
         RowBox[{"dot", "[", 
          RowBox[{
           RowBox[{"k", "[", "i_", "]"}], ",", 
           RowBox[{"k", "[", "j_", "]"}]}], "]"}], ",", "i_", ",", "j_"}], 
        "]"}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{"2", 
         RowBox[{"(", 
          RowBox[{"d", "-", "1"}], ")"}], 
         RowBox[{"dot", "[", 
          RowBox[{
           RowBox[{"k", "[", "i", "]"}], ",", 
           RowBox[{"k", "[", "j", "]"}]}], "]"}]}], "/;", 
        RowBox[{"i", "\[NotEqual]", "j"}]}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"confM2", "[", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"k", "[", "i_", "]"}], ",", 
            RowBox[{"k", "[", "j_", "]"}]}], "]"}], "2"], ",", "i_", ",", 
         "j_"}], "]"}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{"4", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"d", " ", 
            SuperscriptBox[
             RowBox[{"dot", "[", 
              RowBox[{
               RowBox[{"k", "[", "i", "]"}], ",", 
               RowBox[{"k", "[", "j", "]"}]}], "]"}], "2"]}], "-", 
           RowBox[{
            SuperscriptBox[
             SubscriptBox["k", "i"], "2"], 
            SuperscriptBox[
             SubscriptBox["k", "j"], "2"]}]}], ")"}]}], "/;", 
        RowBox[{"i", "\[NotEqual]", "j"}]}]}], ",", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"k", "[", 
         RowBox[{"i_", ",", "\[Alpha]_"}], "]"}], 
        RowBox[{"k", "[", 
         RowBox[{"j_", ",", "\[Alpha]_"}], "]"}]}], "\[RuleDelayed]", 
       RowBox[{"dot", "[", 
        RowBox[{
         RowBox[{"k", "[", "i", "]"}], ",", 
         RowBox[{"k", "[", "j", "]"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"k", "[", 
         RowBox[{"i_", ",", "\[Alpha]_"}], "]"}], 
        RowBox[{"k", "[", 
         RowBox[{"i_", ",", "\[Alpha]_"}], "]"}]}], "\[RuleDelayed]", 
       SuperscriptBox[
        SubscriptBox["k", "i"], "2"]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"k", "[", 
         RowBox[{"i_", ",", "\[Alpha]_"}], "]"}], 
        RowBox[{"g", "[", 
         RowBox[{"\[Alpha]_", ",", "\[Beta]_"}], "]"}]}], ":>", 
       RowBox[{"k", "[", 
        RowBox[{"i", ",", "\[Beta]"}], "]"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"g", "[", 
        RowBox[{"\[Alpha]_", ",", "\[Alpha]_"}], "]"}], ":>", "d"}]}], 
     "}"}]}], "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.862927055912026*^9, 3.862927145899317*^9}, {
   3.8629271988916664`*^9, 3.8629272263740597`*^9}, {3.8629272748149395`*^9, 
   3.8629273051795454`*^9}, {3.8629275697151136`*^9, 
   3.8629275783046823`*^9}, {3.8629276237417583`*^9, 3.862927627987748*^9}, {
   3.8629276635366526`*^9, 3.8629277551525383`*^9}, {3.8629278109376354`*^9, 
   3.8629278679239264`*^9}, {3.862927919247024*^9, 3.862927927964696*^9}, {
   3.8629279627567215`*^9, 3.862927997318331*^9}, {3.862928050290143*^9, 
   3.862928054741272*^9}, {3.8629309492576127`*^9, 3.862930952736317*^9}, {
   3.8629310761117673`*^9, 3.8629310783757334`*^9}, {3.8629311638690786`*^9, 
   3.8629312040248594`*^9}, {3.8629312675007477`*^9, 
   3.8629312911979923`*^9}, {3.8629313228271327`*^9, 
   3.8629314331765885`*^9}, {3.8629314939125557`*^9, 
   3.8629314948501315`*^9}, {3.862931599559756*^9, 3.8629316308747487`*^9}, {
   3.862931666714675*^9, 3.862931668497691*^9}, {3.8629317092731347`*^9, 
   3.862931785539488*^9}, 3.862931855327079*^9, {3.8629319803573213`*^9, 
   3.862931980855013*^9}, 3.8629320298985977`*^9, 3.86293210028203*^9, 
   3.8629322706392803`*^9, {3.862932390352764*^9, 3.8629323942385807`*^9}, {
   3.862932426870242*^9, 3.8629324614535737`*^9}, {3.8629325403014803`*^9, 
   3.862932644925773*^9}, {3.862932684525752*^9, 3.8629328194458447`*^9}, {
   3.862932939149063*^9, 3.862933000903757*^9}, {3.8629331912606745`*^9, 
   3.862933244223407*^9}, {3.8629332838632026`*^9, 3.862933288988202*^9}, {
   3.862933322607329*^9, 3.8629334573144226`*^9}, {3.8629335080166397`*^9, 
   3.8629335228135357`*^9}, {3.862933565557519*^9, 3.862933684781498*^9}, {
   3.8629337486367006`*^9, 3.8629338591597705`*^9}, {3.8629339045054417`*^9, 
   3.862933920332428*^9}, {3.8629339648348675`*^9, 3.862933998857153*^9}, {
   3.862934066869131*^9, 3.8629340700299625`*^9}, {3.8629341004644475`*^9, 
   3.8629341028781395`*^9}, {3.862934133986176*^9, 3.8629341373914547`*^9}, {
   3.862934217643499*^9, 3.8629342254631414`*^9}, {3.8629343616895475`*^9, 
   3.8629344308019166`*^9}, {3.862934474285688*^9, 3.8629344767296505`*^9}, {
   3.8629345223839183`*^9, 3.862934558393708*^9}, {3.8629838204086723`*^9, 
   3.862984020469675*^9}, {3.8629841279152565`*^9, 3.8629842155880017`*^9}, {
   3.862984253444192*^9, 3.862984262211034*^9}, {3.8629842966843925`*^9, 
   3.8629843035332255`*^9}, {3.8629862760417285`*^9, 
   3.8629863898919835`*^9}, {3.862986442088991*^9, 3.8629864626368823`*^9}, {
   3.862986873987152*^9, 3.862986904402341*^9}, {3.864817331030949*^9, 
   3.8648173456398754`*^9}, {3.8648174268758583`*^9, 3.864817564542292*^9}, 
   3.864817614073986*^9, {3.8648179361544094`*^9, 3.86481793635559*^9}, {
   3.864817973261521*^9, 3.8648180125252523`*^9}, {3.8649814879215856`*^9, 
   3.86498148861869*^9}, {3.864981707794653*^9, 3.864981838467554*^9}, {
   3.86498259266824*^9, 3.864982692749031*^9}, {3.864982856716055*^9, 
   3.8649828610535793`*^9}, {3.864982892186989*^9, 3.864982929756955*^9}, {
   3.864982981981355*^9, 3.864983018521929*^9}, {3.8667078180700245`*^9, 
   3.8667078922631917`*^9}, {3.866707934671554*^9, 3.866707987231368*^9}, {
   3.8667080380258656`*^9, 3.866708040915374*^9}, {3.8671386882246065`*^9, 
   3.8671387471250486`*^9}, {3.8671389097618136`*^9, 
   3.8671391190519605`*^9}, {3.867139214668394*^9, 3.8671392992523713`*^9}, {
   3.870944443563531*^9, 3.8709445113746033`*^9}, {3.87094456161055*^9, 
   3.8709445694526677`*^9}, {3.870944808206833*^9, 3.870944853433984*^9}, {
   3.870945384782627*^9, 3.8709456177552977`*^9}, {3.870946300031497*^9, 
   3.8709463844846764`*^9}, {3.8709464316154995`*^9, 
   3.8709465135996284`*^9}, {3.870946638512145*^9, 3.870946682476906*^9}, {
   3.8709467793451953`*^9, 3.8709468563360643`*^9}, {3.8709469150867224`*^9, 
   3.870946927889841*^9}, {3.8709508565188923`*^9, 3.870950884469411*^9}, {
   3.870951439272929*^9, 3.870951449017915*^9}, {3.870951743814205*^9, 
   3.870951744025284*^9}, {3.870953643690389*^9, 3.8709536842984433`*^9}, {
   3.8709538384249334`*^9, 3.8709538794670897`*^9}, {3.8709539625092573`*^9, 
   3.870953970718254*^9}, {3.8710283261322756`*^9, 3.8710283814124904`*^9}, {
   3.8710284500860977`*^9, 3.8710286304958897`*^9}, {3.8710293330503936`*^9, 
   3.8710293388161955`*^9}, {3.8710293699922075`*^9, 
   3.8710294098329763`*^9}, {3.871030875202421*^9, 3.871030905891555*^9}, {
   3.8710312616261797`*^9, 3.8710312845656447`*^9}, {3.8710313268384795`*^9, 
   3.8710313552714157`*^9}, {3.8710313865236254`*^9, 3.871031408419642*^9}, {
   3.871031461919677*^9, 3.871031462021799*^9}, {3.871031524442906*^9, 
   3.871031526997531*^9}, {3.871031610122066*^9, 3.871031640861354*^9}, {
   3.871031685090146*^9, 3.871031802063284*^9}, {3.8710326358749228`*^9, 
   3.8710326804720764`*^9}, 3.8710327563191967`*^9, {3.8711227246649427`*^9, 
   3.8711227952554083`*^9}, {3.871123056218326*^9, 3.8711230651954327`*^9}, {
   3.8711231974693155`*^9, 3.8711232445091343`*^9}, {3.871366882218708*^9, 
   3.8713668852006054`*^9}, {3.871367051657747*^9, 3.8713670641714473`*^9}, {
   3.8714522569156013`*^9, 3.8714523967615867`*^9}, {3.8714524351145372`*^9, 
   3.8714524557206354`*^9}, {3.8714526327933855`*^9, 
   3.8714527141347666`*^9}, {3.8714527674172597`*^9, 3.871452782037135*^9}, {
   3.871453001154041*^9, 3.8714530111175146`*^9}, 3.87146202458457*^9, {
   3.871556332516132*^9, 3.8715563349766846`*^9}, 3.871556385384328*^9, {
   3.8715564170291977`*^9, 3.871556418014557*^9}, {3.87155645286409*^9, 
   3.871556474240013*^9}, {3.8715565344982166`*^9, 3.871556589814186*^9}, {
   3.871557037441226*^9, 3.871557040554965*^9}, {3.8715571004459968`*^9, 
   3.87155710188982*^9}, {3.8715571523404675`*^9, 3.8715571547429466`*^9}, {
   3.8715572068563223`*^9, 3.871557244375287*^9}, {3.871557322200153*^9, 
   3.871557342175523*^9}, {3.871557543988167*^9, 3.871557574860383*^9}, 
   3.871557610122177*^9, {3.871622085040264*^9, 3.8716220881213264`*^9}, {
   3.871622222351577*^9, 3.8716222834080763`*^9}, {3.8716224037604685`*^9, 
   3.871622409192437*^9}, {3.871622487222911*^9, 3.8716224922885866`*^9}, {
   3.8716225747852507`*^9, 3.8716225815329175`*^9}, {3.8716226595856905`*^9, 
   3.8716226921898336`*^9}, {3.87162276314216*^9, 3.871622790337005*^9}, {
   3.8716228461463947`*^9, 3.871622874846716*^9}, {3.8716235061521482`*^9, 
   3.871623515741276*^9}, {3.8716244401393633`*^9, 3.871624641866666*^9}, {
   3.871624919105404*^9, 3.871624928918121*^9}, {3.871625364878317*^9, 
   3.8716254049061947`*^9}, {3.8716357605668244`*^9, 
   3.8716361844884505`*^9}, {3.871636243328637*^9, 3.871636252176546*^9}, {
   3.8716363233314667`*^9, 3.8716363261497545`*^9}, {3.8716368156765146`*^9, 
   3.871636837945555*^9}, {3.8716369801686583`*^9, 3.871636996535468*^9}, 
   3.871637503854743*^9, {3.8716376001474905`*^9, 3.871637637799634*^9}, {
   3.871637699774727*^9, 3.871637846029909*^9}, {3.8716379193700285`*^9, 
   3.8716379205051537`*^9}, 3.8716380189241886`*^9, {3.871723896278084*^9, 
   3.871723922619261*^9}, {3.8717240745353203`*^9, 3.8717241516967964`*^9}, {
   3.8717246432184787`*^9, 3.8717247332353497`*^9}, {3.8717248110328217`*^9, 
   3.871724888577096*^9}, {3.8717262851797132`*^9, 3.8717263053714485`*^9}, {
   3.871726392667927*^9, 3.871726503232366*^9}, {3.871726912267663*^9, 
   3.8717270365375338`*^9}, {3.8717270819780073`*^9, 
   3.8717271854057837`*^9}, {3.8717282255955763`*^9, 
   3.8717282296033707`*^9}, {3.87173212926151*^9, 3.8717323287164087`*^9}, 
   3.8717323667792234`*^9, 3.871732521778346*^9, {3.8717325753229504`*^9, 
   3.8717326276994886`*^9}, {3.871732686421757*^9, 3.871732719978141*^9}, {
   3.871732785178959*^9, 3.8717327894011664`*^9}, {3.871732895646928*^9, 
   3.8717329014194384`*^9}, {3.871732938513383*^9, 3.8717329466062336`*^9}, {
   3.871733483441597*^9, 3.8717335642732463`*^9}, {3.871733610641852*^9, 
   3.871733620375536*^9}, {3.871733694178624*^9, 3.871733697822444*^9}, {
   3.871733916300254*^9, 3.871733957879037*^9}, {3.871734049748853*^9, 
   3.87173410366762*^9}, {3.8717341452951264`*^9, 3.87173427222306*^9}, {
   3.871734655651787*^9, 3.871734798157981*^9}, {3.8717402663477817`*^9, 
   3.8717402684117823`*^9}, {3.8717403514608727`*^9, 
   3.8717404278599567`*^9}, {3.8717404601078324`*^9, 
   3.8717406849882407`*^9}, {3.871740819399414*^9, 3.871740942912625*^9}, {
   3.871740983714742*^9, 3.8717409962810802`*^9}, {3.8717410750707827`*^9, 
   3.871741089480611*^9}, {3.8717411236534967`*^9, 3.87174112374032*^9}, {
   3.871741158087757*^9, 3.8717411796693935`*^9}, {3.8717412278248253`*^9, 
   3.871741246222352*^9}, {3.87174135867048*^9, 3.8717416382792854`*^9}, {
   3.871741676545103*^9, 3.8717416777023287`*^9}, {3.8717418880845575`*^9, 
   3.871741895909067*^9}, {3.871982701340971*^9, 3.871982737968009*^9}, {
   3.8719828375311875`*^9, 3.8719828422186255`*^9}, {3.8719829493017445`*^9, 
   3.871982951507245*^9}, {3.871983004399804*^9, 3.8719831259909086`*^9}, {
   3.871983189895512*^9, 3.871983193616787*^9}, {3.871983386280839*^9, 
   3.8719833890812244`*^9}, {3.871983528964509*^9, 3.8719835302677813`*^9}, {
   3.8719840235954795`*^9, 3.871984043821776*^9}, {3.871984394163683*^9, 
   3.871984428378868*^9}, {3.8721454651284714`*^9, 3.872145467387295*^9}, {
   3.872145498418766*^9, 3.872145502406884*^9}, {3.872846993489437*^9, 
   3.8728470023502483`*^9}, {3.8729221389520774`*^9, 
   3.8729222334575057`*^9}, {3.8741448252576237`*^9, 3.874144834805745*^9}, {
   3.874144870638815*^9, 3.874144932610162*^9}, {3.874145636655096*^9, 
   3.874145648169242*^9}, 3.8741464123352423`*^9, {3.874147535771117*^9, 
   3.8741475807605333`*^9}, {3.8741496558546124`*^9, 
   3.8741496559026594`*^9}, {3.87415015739962*^9, 3.8741501609531813`*^9}, {
   3.8741507322884097`*^9, 3.8741507535186753`*^9}},
 CellLabel->"In[65]:=",ExpressionUUID->"6494f9fe-faef-41e1-ad83-a694affc9f46"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Examples of ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["s", "12"], "n"], TraditionalForm]],ExpressionUUID->
  "88b2ad83-6b3c-4bbd-bbb5-90976594d302"],
 " action"
}], "Subsubsection",
 CellChangeTimes->{{3.8728491079419413`*^9, 3.872849132898514*^9}, {
  3.8728491957223167`*^9, 3.872849198308426*^9}, {3.8750890981391783`*^9, 
  3.8750890982047005`*^9}},ExpressionUUID->"52246a49-d061-4ac2-80cc-\
e59bb8c0cd7d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"NLSM", " ", "=", " ", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"FixedPoint", "[", 
     RowBox[{"subCasimirs", ",", 
      RowBox[{"confCasimir", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"phi", "[", "1", "]"}], 
         RowBox[{"phi", "[", "2", "]"}]}], ",", "1", ",", "2"}], "]"}]}], 
     "]"}], ",", "\[Eta]", ",", "Simplify"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"DBI", " ", "=", " ", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"FixedPoint", "[", 
     RowBox[{"subCasimirs", ",", 
      RowBox[{"confCasimir", "[", 
       RowBox[{"NLSM", ",", "1", ",", "2"}], "]"}]}], "]"}], ",", "\[Eta]", 
    ",", "Simplify"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"sGal", " ", "=", " ", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"FixedPoint", "[", 
     RowBox[{"subCasimirs", ",", 
      RowBox[{"confCasimir", "[", 
       RowBox[{"DBI", ",", "1", ",", "2"}], "]"}]}], "]"}], ",", "\[Eta]", 
    ",", "Simplify"}], "]"}]}]}], "Input",
 CellLabel->"In[41]:=",ExpressionUUID->"15a419a1-058f-4c04-9269-8deebb54f4f1"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["\[Eta]", "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"dphi", "[", "1", "]"}], " ", 
     RowBox[{"dphi", "[", "2", "]"}]}], "+", 
    RowBox[{
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"k", "[", "1", "]"}], ",", 
       RowBox[{"k", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"phi", "[", "1", "]"}], " ", 
     RowBox[{"phi", "[", "2", "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.872849189638998*^9},
 CellLabel->"Out[41]=",ExpressionUUID->"34b24088-e089-4712-8bbe-7a045560206e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["\[Eta]", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"dphi", "[", "1", "]"}], " ", 
      RowBox[{"dphi", "[", "2", "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
      RowBox[{"dot", "[", 
       RowBox[{
        RowBox[{"k", "[", "1", "]"}], ",", 
        RowBox[{"k", "[", "2", "]"}]}], "]"}], " ", 
      RowBox[{"phi", "[", "1", "]"}], " ", 
      RowBox[{"phi", "[", "2", "]"}]}]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["\[Eta]", "4"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"ddphi", "[", "1", "]"}], " ", 
      RowBox[{"ddphi", "[", "2", "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"dot", "[", 
       RowBox[{
        RowBox[{"k", "[", "1", "]"}], ",", 
        RowBox[{"k", "[", "2", "]"}]}], "]"}], " ", 
      RowBox[{"dphi", "[", "1", "]"}], " ", 
      RowBox[{"dphi", "[", "2", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"dot", "[", 
        RowBox[{
         RowBox[{"k", "[", "1", "]"}], ",", 
         RowBox[{"k", "[", "2", "]"}]}], "]"}], "2"], " ", 
      RowBox[{"phi", "[", "1", "]"}], " ", 
      RowBox[{"phi", "[", "2", "]"}]}]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["\[Eta]", "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"ddphi", "[", "2", "]"}], " ", 
      RowBox[{"dphi", "[", "1", "]"}]}], "+", 
     RowBox[{
      RowBox[{"ddphi", "[", "1", "]"}], " ", 
      RowBox[{"dphi", "[", "2", "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"dot", "[", 
       RowBox[{
        RowBox[{"k", "[", "1", "]"}], ",", 
        RowBox[{"k", "[", "2", "]"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"dphi", "[", "2", "]"}], " ", 
         RowBox[{"phi", "[", "1", "]"}]}], "+", 
        RowBox[{
         RowBox[{"dphi", "[", "1", "]"}], " ", 
         RowBox[{"phi", "[", "2", "]"}]}]}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"dphi", "[", "2", "]"}], " ", 
      RowBox[{"phi", "[", "1", "]"}], " ", 
      SubsuperscriptBox["k", "1", "2"]}], "-", 
     RowBox[{
      RowBox[{"dphi", "[", "1", "]"}], " ", 
      RowBox[{"phi", "[", "2", "]"}], " ", 
      SubsuperscriptBox["k", "2", "2"]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.872849189647974*^9},
 CellLabel->"Out[42]=",ExpressionUUID->"20287f91-cf24-461a-b080-c056d2400b0c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["\[Eta]", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"dphi", "[", "1", "]"}], " ", 
      RowBox[{"dphi", "[", "2", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "d"}], ")"}], "2"], " ", 
      RowBox[{"dot", "[", 
       RowBox[{
        RowBox[{"k", "[", "1", "]"}], ",", 
        RowBox[{"k", "[", "2", "]"}]}], "]"}], " ", 
      RowBox[{"phi", "[", "1", "]"}], " ", 
      RowBox[{"phi", "[", "2", "]"}]}]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["\[Eta]", "6"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"dddphi", "[", "1", "]"}], " ", 
      RowBox[{"dddphi", "[", "2", "]"}]}], "+", 
     RowBox[{"3", " ", 
      RowBox[{"ddphi", "[", "1", "]"}], " ", 
      RowBox[{"ddphi", "[", "2", "]"}], " ", 
      RowBox[{"dot", "[", 
       RowBox[{
        RowBox[{"k", "[", "1", "]"}], ",", 
        RowBox[{"k", "[", "2", "]"}]}], "]"}]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox[
       RowBox[{"dot", "[", 
        RowBox[{
         RowBox[{"k", "[", "1", "]"}], ",", 
         RowBox[{"k", "[", "2", "]"}]}], "]"}], "2"], " ", 
      RowBox[{"dphi", "[", "1", "]"}], " ", 
      RowBox[{"dphi", "[", "2", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"dot", "[", 
        RowBox[{
         RowBox[{"k", "[", "1", "]"}], ",", 
         RowBox[{"k", "[", "2", "]"}]}], "]"}], "3"], " ", 
      RowBox[{"phi", "[", "1", "]"}], " ", 
      RowBox[{"phi", "[", "2", "]"}]}]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["\[Eta]", "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"3", " ", 
      RowBox[{"ddphi", "[", "2", "]"}], " ", 
      RowBox[{"dphi", "[", "1", "]"}]}], "+", 
     RowBox[{"3", " ", 
      RowBox[{"ddphi", "[", "1", "]"}], " ", 
      RowBox[{"dphi", "[", "2", "]"}]}], "-", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "d"}], ")"}], " ", 
      RowBox[{"dot", "[", 
       RowBox[{
        RowBox[{"k", "[", "1", "]"}], ",", 
        RowBox[{"k", "[", "2", "]"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"dphi", "[", "2", "]"}], " ", 
         RowBox[{"phi", "[", "1", "]"}]}], "+", 
        RowBox[{
         RowBox[{"dphi", "[", "1", "]"}], " ", 
         RowBox[{"phi", "[", "2", "]"}]}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "6"}], "+", "d"}], ")"}], " ", 
      RowBox[{"dphi", "[", "2", "]"}], " ", 
      RowBox[{"phi", "[", "1", "]"}], " ", 
      SubsuperscriptBox["k", "1", "2"]}], "-", 
     RowBox[{"6", " ", 
      RowBox[{"dphi", "[", "1", "]"}], " ", 
      RowBox[{"phi", "[", "2", "]"}], " ", 
      SubsuperscriptBox["k", "2", "2"]}], "+", 
     RowBox[{"d", " ", 
      RowBox[{"dphi", "[", "1", "]"}], " ", 
      RowBox[{"phi", "[", "2", "]"}], " ", 
      SubsuperscriptBox["k", "2", "2"]}]}], ")"}]}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["\[Eta]", "5"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"dddphi", "[", "2", "]"}], " ", 
      RowBox[{"ddphi", "[", "1", "]"}]}], "+", 
     RowBox[{
      RowBox[{"dddphi", "[", "1", "]"}], " ", 
      RowBox[{"ddphi", "[", "2", "]"}]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"dot", "[", 
        RowBox[{
         RowBox[{"k", "[", "1", "]"}], ",", 
         RowBox[{"k", "[", "2", "]"}]}], "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"dphi", "[", "2", "]"}], " ", 
         RowBox[{"phi", "[", "1", "]"}]}], "+", 
        RowBox[{
         RowBox[{"dphi", "[", "1", "]"}], " ", 
         RowBox[{"phi", "[", "2", "]"}]}]}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"ddphi", "[", "2", "]"}], " ", 
      RowBox[{"dphi", "[", "1", "]"}], " ", 
      SubsuperscriptBox["k", "1", "2"]}], "-", 
     RowBox[{
      RowBox[{"ddphi", "[", "1", "]"}], " ", 
      RowBox[{"dphi", "[", "2", "]"}], " ", 
      SubsuperscriptBox["k", "2", "2"]}], "+", 
     RowBox[{
      RowBox[{"dot", "[", 
       RowBox[{
        RowBox[{"k", "[", "1", "]"}], ",", 
        RowBox[{"k", "[", "2", "]"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         RowBox[{"ddphi", "[", "2", "]"}], " ", 
         RowBox[{"dphi", "[", "1", "]"}]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"ddphi", "[", "1", "]"}], " ", 
         RowBox[{"dphi", "[", "2", "]"}]}], "-", 
        RowBox[{
         RowBox[{"dphi", "[", "2", "]"}], " ", 
         RowBox[{"phi", "[", "1", "]"}], " ", 
         SubsuperscriptBox["k", "1", "2"]}], "-", 
        RowBox[{
         RowBox[{"dphi", "[", "1", "]"}], " ", 
         RowBox[{"phi", "[", "2", "]"}], " ", 
         SubsuperscriptBox["k", "2", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["\[Eta]", "4"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"9", " ", 
      RowBox[{"ddphi", "[", "1", "]"}], " ", 
      RowBox[{"ddphi", "[", "2", "]"}]}], "+", 
     RowBox[{
      RowBox[{"dddphi", "[", "2", "]"}], " ", 
      RowBox[{"dphi", "[", "1", "]"}]}], "+", 
     RowBox[{
      RowBox[{"dddphi", "[", "1", "]"}], " ", 
      RowBox[{"dphi", "[", "2", "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"10", "-", 
        RowBox[{"3", " ", "d"}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"dot", "[", 
        RowBox[{
         RowBox[{"k", "[", "1", "]"}], ",", 
         RowBox[{"k", "[", "2", "]"}]}], "]"}], "2"], " ", 
      RowBox[{"phi", "[", "1", "]"}], " ", 
      RowBox[{"phi", "[", "2", "]"}]}], "-", 
     RowBox[{"5", " ", 
      RowBox[{"dphi", "[", "1", "]"}], " ", 
      RowBox[{"dphi", "[", "2", "]"}], " ", 
      SubsuperscriptBox["k", "2", "2"]}], "-", 
     RowBox[{"4", " ", 
      RowBox[{"ddphi", "[", "1", "]"}], " ", 
      RowBox[{"phi", "[", "2", "]"}], " ", 
      SubsuperscriptBox["k", "2", "2"]}], "+", 
     RowBox[{
      RowBox[{"dot", "[", 
       RowBox[{
        RowBox[{"k", "[", "1", "]"}], ",", 
        RowBox[{"k", "[", "2", "]"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"29", " ", 
         RowBox[{"dphi", "[", "1", "]"}], " ", 
         RowBox[{"dphi", "[", "2", "]"}]}], "-", 
        RowBox[{"3", " ", "d", " ", 
         RowBox[{"dphi", "[", "1", "]"}], " ", 
         RowBox[{"dphi", "[", "2", "]"}]}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"ddphi", "[", "2", "]"}], " ", 
         RowBox[{"phi", "[", "1", "]"}]}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"ddphi", "[", "1", "]"}], " ", 
         RowBox[{"phi", "[", "2", "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"phi", "[", "1", "]"}], " ", 
         RowBox[{"phi", "[", "2", "]"}], " ", 
         SubsuperscriptBox["k", "1", "2"]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"phi", "[", "1", "]"}], " ", 
         RowBox[{"phi", "[", "2", "]"}], " ", 
         SubsuperscriptBox["k", "2", "2"]}]}], ")"}]}], "+", 
     RowBox[{
      SubsuperscriptBox["k", "1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "5"}], " ", 
         RowBox[{"dphi", "[", "1", "]"}], " ", 
         RowBox[{"dphi", "[", "2", "]"}]}], "-", 
        RowBox[{"4", " ", 
         RowBox[{"ddphi", "[", "2", "]"}], " ", 
         RowBox[{"phi", "[", "1", "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"phi", "[", "1", "]"}], " ", 
         RowBox[{"phi", "[", "2", "]"}], " ", 
         SubsuperscriptBox["k", "2", "2"]}]}], ")"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.872849189762353*^9},
 CellLabel->"Out[43]=",ExpressionUUID->"25e215ba-07de-4895-ace1-6959d7262125"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Soft Limits", "Subsection",
 CellChangeTimes->{{3.8728519638683357`*^9, 
  3.8728519654183383`*^9}},ExpressionUUID->"6def0823-0903-41f0-b9dc-\
6a063be91332"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "Simplified", " ", "soft", " ", "limit", " ", "used", " ", "in", " ", 
   "code"}], "*)"}]], "Input",
 CellChangeTimes->{{3.8728519802092752`*^9, 
  3.872851994394424*^9}},ExpressionUUID->"1dc19718-5895-4604-93a5-\
7913fdcf7e88"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"phi1exp", " ", "=", 
  RowBox[{"n", " ", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[Eta]", 
      RowBox[{"d", "-", "\[CapitalDelta]"}]], " ", 
     RowBox[{"(", 
      RowBox[{"4", "+", 
       RowBox[{"2", " ", "d"}], "-", 
       RowBox[{"4", " ", "\[CapitalDelta]"}], "-", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        SubsuperscriptBox["k", "1", "2"]}]}], ")"}]}], 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", "d", "-", 
       RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}]]}]}]], "Input",
 InitializationCell->True,
 CellLabel->"In[66]:=",ExpressionUUID->"25fcc23f-dd5c-478b-8d28-a5184ca578be"],

Cell[BoxData[
 FractionBox[
  RowBox[{"n", " ", 
   SuperscriptBox["\[Eta]", 
    RowBox[{"d", "-", "\[CapitalDelta]"}]], " ", 
   RowBox[{"(", 
    RowBox[{"4", "+", 
     RowBox[{"2", " ", "d"}], "-", 
     RowBox[{"4", " ", "\[CapitalDelta]"}], "-", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["\[Eta]", "2"], " ", 
      SubsuperscriptBox["k", "1", "2"]}]}], ")"}]}], 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{"2", "+", "d", "-", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}]]], "Output",
 CellChangeTimes->{3.8729318636356773`*^9, 3.8729327415562515`*^9, 
  3.873871028212915*^9, 3.8750885026221094`*^9, 3.877511389614771*^9},
 CellLabel->"Out[66]=",ExpressionUUID->"64516b75-d7b8-4b64-b518-4a49cefd14b2"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "Function", " ", "to", " ", "implement", " ", "and", " ", "apply", " ", 
   "EoM"}], "*)"}]], "Input",
 CellChangeTimes->{{3.872851996272337*^9, 
  3.8728520042873325`*^9}},ExpressionUUID->"ef1914bd-2047-41eb-a410-\
d0720d403f57"],

Cell[BoxData[
 RowBox[{
  RowBox[{"softLimk1", "[", "expr_", "]"}], ":=", 
  RowBox[{"Assuming", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a", ">", "0"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SubscriptBox["k", "1"]}], "\[Eta]"}], ">", "0"}]}], "}"}], ",", 
    RowBox[{"Normal", "[", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"PowerExpand", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           FractionBox["1", 
            RowBox[{"n", " ", 
             SuperscriptBox["\[Eta]", 
              RowBox[{"d", "+", "1"}]]}]], "expr"}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             SubscriptBox["k", "1"], ":>", 
             RowBox[{"a", " ", 
              SubscriptBox["k", "1"]}]}], ",", 
            RowBox[{
             RowBox[{"dot", "[", 
              RowBox[{
               RowBox[{"k", "[", "1", "]"}], ",", 
               RowBox[{"k", "[", "i_", "]"}]}], "]"}], ":>", 
             RowBox[{
              RowBox[{"a", " ", 
               RowBox[{"dot", "[", 
                RowBox[{
                 RowBox[{"k", "[", "1", "]"}], ",", 
                 RowBox[{"k", "[", "i", "]"}]}], "]"}]}], "/;", 
              RowBox[{"i", "!=", "1"}]}]}]}], "}"}]}], "//.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"phi", "[", "1", "]"}], ":>", "phi1exp"}], ",", 
           RowBox[{
            RowBox[{"dphi", "[", "1", "]"}], ":>", 
            RowBox[{"D", "[", 
             RowBox[{"phi1exp", ",", "\[Eta]"}], "]"}]}], ",", 
           RowBox[{
            RowBox[{"ddphi", "[", "1", "]"}], ":>", 
            RowBox[{"D", "[", 
             RowBox[{"phi1exp", ",", 
              RowBox[{"{", 
               RowBox[{"\[Eta]", ",", "2"}], "}"}]}], "]"}]}], ",", 
           RowBox[{
            RowBox[{"dddphi", "[", "1", "]"}], ":>", 
            RowBox[{"D", "[", 
             RowBox[{"phi1exp", ",", 
              RowBox[{"{", 
               RowBox[{"\[Eta]", ",", "3"}], "}"}]}], "]"}]}], ",", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              SubscriptBox["k", "i_"], "2"], 
             RowBox[{"phi", "[", "i_", "]"}]}], ":>", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               RowBox[{"ddphi", "[", "i", "]"}]}], "+", 
              RowBox[{
               FractionBox[
                RowBox[{"(", 
                 RowBox[{"d", "-", "1"}], ")"}], "\[Eta]"], 
               RowBox[{"dphi", "[", "i", "]"}]}], "+", 
              RowBox[{
               FractionBox[
                RowBox[{"\[CapitalDelta]", 
                 RowBox[{"(", 
                  RowBox[{"\[CapitalDelta]", "-", "d"}], ")"}]}], 
                SuperscriptBox["\[Eta]", "2"]], 
               RowBox[{"phi", "[", "i", "]"}]}]}], "/;", 
             RowBox[{"i", "!=", "1"}]}]}], ",", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              SubscriptBox["k", "i_"], "2"], 
             RowBox[{"dphi", "[", "i_", "]"}]}], ":>", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               RowBox[{"dddphi", "[", "i", "]"}]}], "+", 
              RowBox[{
               FractionBox[
                RowBox[{"d", "-", "1"}], "\[Eta]"], 
               RowBox[{"ddphi", "[", "i", "]"}]}], "-", 
              RowBox[{
               FractionBox[
                RowBox[{"d", "-", "1"}], 
                SuperscriptBox["\[Eta]", "2"]], 
               RowBox[{"dphi", "[", "i", "]"}]}], "+", 
              RowBox[{
               FractionBox[
                RowBox[{"\[CapitalDelta]", 
                 RowBox[{"(", 
                  RowBox[{"\[CapitalDelta]", "-", "d"}], ")"}]}], 
                SuperscriptBox["\[Eta]", "2"]], 
               RowBox[{"dphi", "[", "i", "]"}]}], "-", 
              RowBox[{
               FractionBox[
                RowBox[{"2", "\[CapitalDelta]", 
                 RowBox[{"(", 
                  RowBox[{"\[CapitalDelta]", "-", "d"}], ")"}]}], 
                SuperscriptBox["\[Eta]", "3"]], 
               RowBox[{"phi", "[", "i", "]"}]}]}], "/;", 
             RowBox[{"i", "!=", "1"}]}]}]}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "0", ",", "2"}], "}"}]}], "]"}], "]"}]}], 
   "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.872849826300005*^9, 3.8728498544211445`*^9}, {
   3.872849910741226*^9, 3.872850055164322*^9}, {3.872850852570097*^9, 
   3.872850855430195*^9}, {3.872850908150856*^9, 3.8728509082134914`*^9}, {
   3.87285191562738*^9, 3.872851950128192*^9}, {3.872852243198645*^9, 
   3.872852264117729*^9}, 3.872852735752934*^9},
 CellLabel->"In[67]:=",ExpressionUUID->"45fd142c-f3ab-4b47-b965-4003c212d185"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
   "This", " ", "one", " ", "used", " ", "for", " ", "6", "pt", " ", "case"}],
    ",", " ", 
   RowBox[{"only", " ", "keeps", " ", "leading", " ", 
    RowBox[{"order", "."}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.872854783285349*^9, 
  3.87285483145634*^9}},ExpressionUUID->"61e339c8-eabf-49aa-83db-\
2d45388d33a6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"leadingsoftLimk1", "[", 
   RowBox[{"expr_", ",", "del_"}], "]"}], ":=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox["1", "n"], 
       FractionBox[
        SuperscriptBox["\[Eta]", 
         RowBox[{"\[CapitalDelta]", "+", "1"}]], 
        SuperscriptBox["\[Eta]", 
         RowBox[{"d", "+", "1"}]]], 
       RowBox[{"(", "expr", ")"}]}], "//.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"dot", "[", 
          RowBox[{
           RowBox[{"k", "[", "1", "]"}], ",", 
           RowBox[{"k", "[", "i_", "]"}]}], "]"}], ":>", "0"}], ",", 
        RowBox[{
         SubscriptBox["k", "1"], ":>", "0"}], ",", 
        RowBox[{
         RowBox[{"phi", "[", "1", "]"}], ":>", 
         FractionBox["n", 
          SuperscriptBox["\[Eta]", 
           RowBox[{"\[CapitalDelta]", "-", "d"}]]]}], ",", 
        RowBox[{
         RowBox[{"dphi", "[", "1", "]"}], ":>", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"n", 
            RowBox[{"(", 
             RowBox[{"\[CapitalDelta]", "-", "d"}], ")"}]}], 
           SuperscriptBox["\[Eta]", 
            RowBox[{"\[CapitalDelta]", "-", "d", "+", "1"}]]]}]}], ",", 
        RowBox[{
         RowBox[{"ddphi", "[", "1", "]"}], ":>", 
         FractionBox[
          RowBox[{"n", 
           RowBox[{"(", 
            RowBox[{"\[CapitalDelta]", "-", "d"}], ")"}], 
           RowBox[{"(", 
            RowBox[{"\[CapitalDelta]", "-", "d", "+", "1"}], ")"}]}], 
          SuperscriptBox["\[Eta]", 
           RowBox[{"\[CapitalDelta]", "-", "d", "+", "2"}]]]}], ",", 
        RowBox[{
         RowBox[{"dddphi", "[", "1", "]"}], ":>", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"n", 
            RowBox[{"(", 
             RowBox[{"\[CapitalDelta]", "-", "d"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"\[CapitalDelta]", "-", "d", "+", "1"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"\[CapitalDelta]", "-", "d", "+", "2"}], ")"}]}], 
           SuperscriptBox["\[Eta]", 
            RowBox[{"\[CapitalDelta]", "-", "d", "+", "3"}]]]}]}], ",", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           SubscriptBox["k", "i_"], "2"], " ", 
          RowBox[{"phi", "[", "i_", "]"}]}], ":>", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"ddphi", "[", "i", "]"}]}], "+", 
           RowBox[{
            FractionBox[
             RowBox[{"(", 
              RowBox[{"d", "-", "1"}], ")"}], "\[Eta]"], 
            RowBox[{"dphi", "[", "i", "]"}]}], "+", 
           RowBox[{
            FractionBox[
             RowBox[{"\[CapitalDelta]", 
              RowBox[{"(", 
               RowBox[{"\[CapitalDelta]", "-", "d"}], ")"}]}], 
             SuperscriptBox["\[Eta]", "2"]], 
            RowBox[{"phi", "[", "i", "]"}]}]}], "/;", 
          RowBox[{"i", "!=", "1"}]}]}], ",", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           SubscriptBox["k", "i_"], "2"], " ", 
          RowBox[{"dphi", "[", "i_", "]"}]}], ":>", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"dddphi", "[", "i", "]"}]}], "+", 
           RowBox[{
            FractionBox[
             RowBox[{"d", "-", "1"}], "\[Eta]"], 
            RowBox[{"ddphi", "[", "i", "]"}]}], "-", 
           RowBox[{
            FractionBox[
             RowBox[{"d", "-", "1"}], 
             SuperscriptBox["\[Eta]", "2"]], 
            RowBox[{"dphi", "[", "i", "]"}]}], "+", 
           RowBox[{
            FractionBox[
             RowBox[{"\[CapitalDelta]", 
              RowBox[{"(", 
               RowBox[{"\[CapitalDelta]", "-", "d"}], ")"}]}], 
             SuperscriptBox["\[Eta]", "2"]], 
            RowBox[{"dphi", "[", "i", "]"}]}], "-", 
           RowBox[{
            FractionBox[
             RowBox[{"2", "\[CapitalDelta]", 
              RowBox[{"(", 
               RowBox[{"\[CapitalDelta]", "-", "d"}], ")"}]}], 
             SuperscriptBox["\[Eta]", "3"]], 
            RowBox[{"phi", "[", "i", "]"}]}]}], "/;", 
          RowBox[{"i", "!=", "1"}]}]}]}], "}"}]}], "/.", 
     RowBox[{"\[CapitalDelta]", ":>", "del"}]}], ",", "\[Eta]", ",", 
    "Simplify"}], "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8728547280190024`*^9, 3.8728548079412537`*^9}},
 CellLabel->"In[68]:=",ExpressionUUID->"80b4703a-3096-4eca-ab47-cce402ba1aa9"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["4pt Soft Limits", "Section",
 CellChangeTimes->{{3.872847446978324*^9, 3.8728474601936812`*^9}, {
  3.872847906913717*^9, 
  3.872847909745711*^9}},ExpressionUUID->"475ac389-d7a3-49f8-870c-\
01368abdfe18"],

Cell[CellGroupData[{

Cell["Wavefunction Limit/ Subleading Behavior", "Subsection",
 CellChangeTimes->{{3.8728479141676865`*^9, 
  3.8728479399696846`*^9}},ExpressionUUID->"e8b16d93-e4d8-4799-b17d-\
35ef027420e9"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "Need", " ", "to", " ", "consider", " ", "soft", " ", "limit", " ", "of", 
   " ", "single", " ", "Btb", " ", "wavefunction", " ", "to", " ", "be", " ", 
   "substituted", " ", "into", " ", "integrand"}], "*)"}]], "Input",
 CellChangeTimes->{{3.87284748293176*^9, 3.872847511622328*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"8f5abe73-eead-4588-85e5-cbf4b6f58913"],

Cell[BoxData[
 RowBox[{
  RowBox[{"BtbProp", "[", "k_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{"Pi", "/", "2"}], "]"}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"\[Nu]", "-", 
      RowBox[{"1", "/", "2"}]}]], 
    SuperscriptBox["k", "\[Nu]"], " ", 
    SuperscriptBox["\[Eta]", 
     RowBox[{"d", "/", "2"}]], " ", 
    RowBox[{"HankelH2", "[", 
     RowBox[{"\[Nu]", ",", 
      RowBox[{
       RowBox[{"-", "k"}], " ", "\[Eta]"}]}], "]"}]}], "/.", 
   RowBox[{"\[Nu]", ":>", 
    RowBox[{"\[CapitalDelta]", "-", 
     RowBox[{"d", "/", "2"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.8728479571578283`*^9, 3.8728479627866116`*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"96d6f653-8ff4-49d2-b463-d891c362ebb5"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "Extract", " ", "normalisation", " ", "of", " ", "leading", " ", "term"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.8728486523617597`*^9, 
  3.8728486959369864`*^9}},ExpressionUUID->"4dca5621-e0a4-4d7b-8261-\
c585fabeab69"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Assuming", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "k"}], " ", "\[Eta]"}], ">", "0"}], ",", 
     RowBox[{"k", ">", "0"}]}], "}"}], ",", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"PowerExpand", "[", 
      RowBox[{"Normal", "[", 
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{"BtbProp", "[", 
          RowBox[{"a", " ", "k"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"a", ",", "0", ",", "1"}], "}"}]}], "]"}], "]"}], "]"}], 
     ",", "\[Eta]"}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"norm", " ", "=", " ", 
  RowBox[{"Assuming", "[", 
   RowBox[{
    RowBox[{"\[CapitalDelta]", ">", 
     RowBox[{"d", "/", "2"}]}], ",", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"PowerExpand", "[", 
      RowBox[{"%", "//.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"a", ":>", "0"}], ",", 
         RowBox[{"\[Eta]", ":>", "1"}]}], "}"}]}], "]"}], "]"}]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.8667827172974377`*^9, 3.866782738600109*^9}, {
   3.8667828096545715`*^9, 3.8667828292099876`*^9}, {3.866782918251714*^9, 
   3.866782966461046*^9}, {3.8667830303670206`*^9, 3.8667830465265512`*^9}, {
   3.866783081401586*^9, 3.8667831058885574`*^9}, {3.86678316684636*^9, 
   3.8667832282979364`*^9}, 3.866784712846596*^9, {3.8667848218466606`*^9, 
   3.8667848537175093`*^9}, {3.866785603648798*^9, 3.866785611336852*^9}, {
   3.866785829099061*^9, 3.866785904186955*^9}, 3.866793885628448*^9, {
   3.866793918012196*^9, 3.8667939360760827`*^9}, {3.866793975948929*^9, 
   3.8667940301102304`*^9}, {3.8667941364918613`*^9, 3.866794138510214*^9}, {
   3.86679418859111*^9, 3.8667942217715883`*^9}, {3.8667942735102835`*^9, 
   3.8667942755019712`*^9}, {3.8668079518259044`*^9, 3.86680795934129*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"34ded408-8440-4d2e-aa74-d25395502419"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"2", " ", "\[CapitalDelta]"}]], " ", 
    SuperscriptBox["\[ImaginaryI]", 
     RowBox[{
      RowBox[{"-", "2"}], " ", "d"}]], " ", 
    SuperscriptBox["2", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "2"]}], "+", 
      FractionBox["d", "2"], "-", "\[CapitalDelta]"}]], " ", 
    SuperscriptBox["a", 
     RowBox[{
      RowBox[{"-", "d"}], "+", 
      RowBox[{"2", " ", "\[CapitalDelta]"}]}]], " ", 
    SuperscriptBox["k", 
     RowBox[{
      RowBox[{"-", "d"}], "+", 
      RowBox[{"2", " ", "\[CapitalDelta]"}]}]], " ", 
    SuperscriptBox["\[Eta]", "\[CapitalDelta]"], " ", 
    RowBox[{"Cos", "[", 
     RowBox[{"\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["d", "2"]}], "+", "\[CapitalDelta]"}], ")"}]}], "]"}], 
    " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["d", "2"], "-", "\[CapitalDelta]"}], "]"}]}], 
   SqrtBox["\[Pi]"]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["2", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "2"]}], "-", 
      FractionBox["d", "2"], "+", "\[CapitalDelta]"}]], " ", 
    SuperscriptBox["\[Eta]", 
     RowBox[{"d", "-", "\[CapitalDelta]"}]], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["d", "2"]}], "+", "\[CapitalDelta]"}], "]"}]}], 
   SqrtBox["\[Pi]"]], "-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"2", " ", "\[CapitalDelta]"}]], " ", 
    SuperscriptBox["\[ImaginaryI]", 
     RowBox[{
      RowBox[{"-", "2"}], " ", "d"}]], " ", 
    SuperscriptBox["2", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "2"]}], "+", 
      FractionBox["d", "2"], "-", "\[CapitalDelta]"}]], " ", 
    SuperscriptBox["a", 
     RowBox[{
      RowBox[{"-", "d"}], "+", 
      RowBox[{"2", " ", "\[CapitalDelta]"}]}]], " ", 
    SuperscriptBox["k", 
     RowBox[{
      RowBox[{"-", "d"}], "+", 
      RowBox[{"2", " ", "\[CapitalDelta]"}]}]], " ", 
    SqrtBox["\[Pi]"], " ", 
    SuperscriptBox["\[Eta]", "\[CapitalDelta]"]}], 
   RowBox[{"Gamma", "[", 
    RowBox[{"1", "-", 
     FractionBox["d", "2"], "+", "\[CapitalDelta]"}], "]"}]]}]], "Output",
 CellChangeTimes->{3.8728486989752502`*^9, 3.87293186599981*^9, 
  3.87508873391623*^9},
 CellLabel->"Out[38]=",ExpressionUUID->"3521713d-758d-412d-aa38-50d1156edc48"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["2", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "2"]}], "-", 
     FractionBox["d", "2"], "+", "\[CapitalDelta]"}]], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["d", "2"]}], "+", "\[CapitalDelta]"}], "]"}]}], 
  SqrtBox["\[Pi]"]]], "Output",
 CellChangeTimes->{3.8728486989752502`*^9, 3.87293186599981*^9, 
  3.875088734019869*^9},
 CellLabel->"Out[39]=",ExpressionUUID->"6f23b082-46f2-468e-a0c0-e8f3d447b395"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Consider", " ", "low"}], "-", 
   RowBox[{"order", " ", "terms"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.872848745059746*^9, 
  3.87284875097676*^9}},ExpressionUUID->"ce61bd53-d17e-4093-98a4-\
168200b9c36d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Assuming", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"a", ">", "0"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SubscriptBox["k", "1"]}], " ", "\[Eta]"}], ">", "0"}]}], "}"}], ",", 
   RowBox[{"PowerExpand", "[", 
    RowBox[{"Normal", "[", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"PowerExpand", "[", 
        RowBox[{"BtbProp", "[", 
         RowBox[{"a", " ", 
          SubscriptBox["k", "1"]}], "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "0", ",", "3"}], "}"}]}], "]"}], "]"}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.872848764803502*^9, 3.8728487672696466`*^9}, {
  3.8728498727296453`*^9, 3.8728498915932198`*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"a11cb3c4-837d-4cf2-a791-fc2b8caab438"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    SuperscriptBox["2", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "2"]}], "-", 
      FractionBox["d", "2"], "+", "\[CapitalDelta]"}]], " ", 
    SuperscriptBox["\[Eta]", 
     RowBox[{"d", "-", "\[CapitalDelta]"}]], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["d", "2"]}], "+", "\[CapitalDelta]"}], "]"}]}], 
   SqrtBox["\[Pi]"]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"1", "+", 
      FractionBox["d", "2"]}]], " ", 
    SuperscriptBox["\[ImaginaryI]", 
     RowBox[{"-", "d"}]], " ", 
    SuperscriptBox["2", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["3", "2"]}], "-", 
      FractionBox["d", "2"], "+", "\[CapitalDelta]"}]], " ", 
    SuperscriptBox["a", "2"], " ", 
    SuperscriptBox["\[Eta]", 
     RowBox[{"2", "+", "d", "-", "\[CapitalDelta]"}]], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["d", "2"]}], "+", "\[CapitalDelta]"}], "]"}], " ", 
    SubsuperscriptBox["k", "1", "2"]}], 
   RowBox[{
    SqrtBox["\[Pi]"], " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", "d", "-", 
      RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}]], "+", 
  RowBox[{
   SuperscriptBox["a", 
    RowBox[{
     RowBox[{"-", "d"}], "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{
         RowBox[{"-", 
          FractionBox["d", "2"]}], "+", 
         RowBox[{"2", " ", "\[CapitalDelta]"}]}]], " ", 
       SuperscriptBox["\[ImaginaryI]", 
        RowBox[{"-", "d"}]], " ", 
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "+", 
         FractionBox["d", "2"], "-", "\[CapitalDelta]"}]], " ", 
       SuperscriptBox["\[Eta]", "\[CapitalDelta]"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["d", "2"]}], "+", "\[CapitalDelta]"}], ")"}]}], "]"}],
        " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["d", "2"], "-", "\[CapitalDelta]"}], "]"}], " ", 
       SubsuperscriptBox["k", "1", 
        RowBox[{
         RowBox[{"-", "d"}], "+", 
         RowBox[{"2", " ", "\[CapitalDelta]"}]}]]}], 
      SqrtBox["\[Pi]"]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{
         RowBox[{"-", 
          FractionBox["d", "2"]}], "+", 
         RowBox[{"2", " ", "\[CapitalDelta]"}]}]], " ", 
       SuperscriptBox["\[ImaginaryI]", 
        RowBox[{"-", "d"}]], " ", 
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["3", "2"]}], "+", 
         FractionBox["d", "2"], "-", "\[CapitalDelta]"}]], " ", 
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["\[Eta]", 
        RowBox[{"2", "+", "\[CapitalDelta]"}]], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["d", "2"]}], "+", "\[CapitalDelta]"}], ")"}]}], "]"}],
        " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["d", "2"], "-", "\[CapitalDelta]"}], "]"}], " ", 
       SubsuperscriptBox["k", "1", 
        RowBox[{"2", "-", "d", "+", 
         RowBox[{"2", " ", "\[CapitalDelta]"}]}]]}], 
      RowBox[{
       SqrtBox["\[Pi]"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "d", "-", 
         RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}]]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["a", 
    RowBox[{
     RowBox[{"-", "d"}], "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{
          RowBox[{"-", 
           FractionBox["d", "2"]}], "+", 
          RowBox[{"2", " ", "\[CapitalDelta]"}]}]], " ", 
        SuperscriptBox["\[ImaginaryI]", 
         RowBox[{"-", "d"}]], " ", 
        SuperscriptBox["2", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], "+", 
          FractionBox["d", "2"], "-", "\[CapitalDelta]"}]], " ", 
        SqrtBox["\[Pi]"], " ", 
        SuperscriptBox["\[Eta]", "\[CapitalDelta]"], " ", 
        SubsuperscriptBox["k", "1", 
         RowBox[{
          RowBox[{"-", "d"}], "+", 
          RowBox[{"2", " ", "\[CapitalDelta]"}]}]]}], 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "-", 
         FractionBox["d", "2"], "+", "\[CapitalDelta]"}], "]"}]]}], "-", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{
         RowBox[{"-", 
          FractionBox["d", "2"]}], "+", 
         RowBox[{"2", " ", "\[CapitalDelta]"}]}]], " ", 
       SuperscriptBox["\[ImaginaryI]", 
        RowBox[{"-", "d"}]], " ", 
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["3", "2"]}], "+", 
         FractionBox["d", "2"], "-", "\[CapitalDelta]"}]], " ", 
       SuperscriptBox["a", "2"], " ", 
       SqrtBox["\[Pi]"], " ", 
       SuperscriptBox["\[Eta]", 
        RowBox[{"2", "+", "\[CapitalDelta]"}]], " ", 
       SubsuperscriptBox["k", "1", 
        RowBox[{"2", "-", "d", "+", 
         RowBox[{"2", " ", "\[CapitalDelta]"}]}]]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "d", "-", 
         RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "-", 
         FractionBox["d", "2"], "+", "\[CapitalDelta]"}], "]"}]}]]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.8728487676811705`*^9, 3.8728498930109916`*^9, 
  3.8729318699709015`*^9, 3.8750887362318244`*^9},
 CellLabel->"Out[40]=",ExpressionUUID->"f34544cb-4cd9-4713-acbb-e0a05083eb1f"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"For", " ", "all", " ", "practical", " ", "cases"}], ",", " ", 
   RowBox[{"we", " ", "can", " ", "neglect", " ", 
    SuperscriptBox["a", 
     RowBox[{
      RowBox[{"2", "\[CapitalDelta]"}], "-", "d"}]], " ", 
    RowBox[{"terms", ".", " ", "We"}], " ", "will", " ", "therefore", " ", 
    "use", " ", "the", " ", "expansion"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.872848785438731*^9, 
  3.8728488193609934`*^9}},ExpressionUUID->"5b96e1a3-8fbc-4524-8709-\
467310457edd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"phi1exp", " ", "=", 
  RowBox[{"n", " ", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[Eta]", 
      RowBox[{"d", "-", "\[CapitalDelta]"}]], " ", 
     RowBox[{"(", 
      RowBox[{"4", "+", 
       RowBox[{"2", " ", "d"}], "-", 
       RowBox[{"4", " ", "\[CapitalDelta]"}], "-", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        SubsuperscriptBox["k", "1", "2"]}]}], ")"}]}], 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", "d", "-", 
       RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}]]}]}]], "Input",
 CellLabel->"In[40]:=",ExpressionUUID->"262cbe15-b1fb-4bcb-9988-85d85a4f40a5"],

Cell[BoxData[
 FractionBox[
  RowBox[{"n", " ", 
   SuperscriptBox["\[Eta]", 
    RowBox[{"d", "-", "\[CapitalDelta]"}]], " ", 
   RowBox[{"(", 
    RowBox[{"4", "+", 
     RowBox[{"2", " ", "d"}], "-", 
     RowBox[{"4", " ", "\[CapitalDelta]"}], "-", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["\[Eta]", "2"], " ", 
      SubsuperscriptBox["k", "1", "2"]}]}], ")"}]}], 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{"2", "+", "d", "-", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}]]], "Output",
 CellChangeTimes->{3.872849187973256*^9},
 CellLabel->"Out[40]=",ExpressionUUID->"bbe4441a-b472-427c-a48b-d14ea890a335"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Substituted", " ", "via", " ", "the", " ", "function"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.872849799899604*^9, 
  3.872849809753167*^9}},ExpressionUUID->"a38db8cd-860f-4060-9f61-\
efafd7de9a5b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"softLimk1", "[", "expr_", "]"}], ":=", 
  RowBox[{"Assuming", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a", ">", "0"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SubscriptBox["k", "1"]}], "\[Eta]"}], ">", "0"}]}], "}"}], ",", 
    RowBox[{"Normal", "[", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"PowerExpand", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           FractionBox["1", 
            RowBox[{"n", " ", 
             SuperscriptBox["\[Eta]", 
              RowBox[{"d", "+", "1"}]]}]], "expr"}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             SubscriptBox["k", "1"], ":>", 
             RowBox[{"a", " ", 
              SubscriptBox["k", "1"]}]}], ",", 
            RowBox[{
             RowBox[{"dot", "[", 
              RowBox[{
               RowBox[{"k", "[", "1", "]"}], ",", 
               RowBox[{"k", "[", "i_", "]"}]}], "]"}], ":>", 
             RowBox[{
              RowBox[{"a", " ", 
               RowBox[{"dot", "[", 
                RowBox[{
                 RowBox[{"k", "[", "1", "]"}], ",", 
                 RowBox[{"k", "[", "i", "]"}]}], "]"}]}], "/;", 
              RowBox[{"i", "!=", "1"}]}]}]}], "}"}]}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"phi", "[", "1", "]"}], ":>", "phi1exp"}], ",", 
           RowBox[{
            RowBox[{"dphi", "[", "1", "]"}], ":>", 
            RowBox[{"D", "[", 
             RowBox[{"phi1exp", ",", "\[Eta]"}], "]"}]}], ",", 
           RowBox[{
            RowBox[{"ddphi", "[", "1", "]"}], ":>", 
            RowBox[{"D", "[", 
             RowBox[{"phi1exp", ",", "\[Eta]", ",", "2"}], "]"}]}], ",", 
           RowBox[{
            RowBox[{"dddphi", "[", "1", "]"}], ":>", 
            RowBox[{"D", "[", 
             RowBox[{"phi1exp", ",", "\[Eta]", ",", "3"}], "]"}]}], ",", ",", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              SubscriptBox["k", "i_"], "2"], 
             RowBox[{"phi", "[", "i_", "]"}]}], ":>", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               RowBox[{"ddphi", "[", "i", "]"}]}], "+", 
              RowBox[{
               FractionBox[
                RowBox[{"(", 
                 RowBox[{"d", "-", "1"}], ")"}], "\[Eta]"], 
               RowBox[{"dphi", "[", "i", "]"}]}], "+", 
              RowBox[{
               FractionBox[
                RowBox[{"\[CapitalDelta]", 
                 RowBox[{"(", 
                  RowBox[{"\[CapitalDelta]", "-", "d"}], ")"}]}], 
                SuperscriptBox["\[Eta]", "2"]], 
               RowBox[{"phi", "[", "i", "]"}]}]}], "/;", 
             RowBox[{"i", "!=", "1"}]}]}], ",", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              SubscriptBox["k", "i_"], "2"], 
             RowBox[{"dphi", "[", "i_", "]"}]}], ":>", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               RowBox[{"dddphi", "[", "i", "]"}]}], "+", 
              RowBox[{
               FractionBox[
                RowBox[{"d", "-", "1"}], "\[Eta]"], 
               RowBox[{"ddphi", "[", "i", "]"}]}], "-", 
              RowBox[{
               FractionBox[
                RowBox[{"d", "-", "1"}], 
                SuperscriptBox["\[Eta]", "2"]], 
               RowBox[{"dphi", "[", "i", "]"}]}], "+", 
              RowBox[{
               FractionBox[
                RowBox[{"\[CapitalDelta]", 
                 RowBox[{"(", 
                  RowBox[{"\[CapitalDelta]", "-", "d"}], ")"}]}], 
                SuperscriptBox["\[Eta]", "2"]], 
               RowBox[{"dphi", "[", "i", "]"}]}], "-", 
              RowBox[{
               FractionBox[
                RowBox[{"2", "\[CapitalDelta]", 
                 RowBox[{"(", 
                  RowBox[{"\[CapitalDelta]", "-", "d"}], ")"}]}], 
                SuperscriptBox["\[Eta]", "3"]], 
               RowBox[{"phi", "[", "i", "]"}]}]}], "/;", 
             RowBox[{"i", "!=", "1"}]}]}]}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "0", ",", "2"}], "}"}]}], "]"}], "]"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.872849826300005*^9, 3.8728498544211445`*^9}, {
  3.872849910741226*^9, 3.872850055164322*^9}, {3.872850852570097*^9, 
  3.872850855430195*^9}, {3.872850908150856*^9, 3.8728509082134914`*^9}, {
  3.87285191562738*^9, 
  3.872851950128192*^9}},ExpressionUUID->"349a6d76-d7c7-4f9e-b444-\
0d97fa6f7b55"]
}, Closed]],

Cell[CellGroupData[{

Cell["NLSM", "Subsection",
 CellChangeTimes->{{3.8728490288841143`*^9, 
  3.872849029300108*^9}},ExpressionUUID->"7ae2e943-f14e-4743-960a-\
11a581c55a5d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NLSMWC", " ", "=", " ", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], 
       RowBox[{"cD", "[", 
        RowBox[{"1", ",", "3"}], "]"}]}], "+", "\[Gamma]", " ", "-", " ", 
      RowBox[{"\[CapitalDelta]", 
       RowBox[{"(", 
        RowBox[{"\[CapitalDelta]", "-", "d"}], ")"}]}]}], ")"}], ".", "C4"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.87284934418593*^9, 3.872849386327868*^9}, {
  3.872849464903389*^9, 3.8728494751565976`*^9}, {3.872849932891118*^9, 
  3.872849934100506*^9}, {3.8728508106211348`*^9, 3.872850818866995*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"253c4bf2-8b4f-432a-aee8-25bfa66f8b89"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "2"}], " ", 
   RowBox[{
    RowBox[{"cD", "[", 
     RowBox[{"1", ",", "3"}], "]"}], ".", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"phi", "[", "1", "]"}], " ", 
      RowBox[{"phi", "[", "2", "]"}], " ", 
      RowBox[{"phi", "[", "3", "]"}], " ", 
      RowBox[{"phi", "[", "4", "]"}]}], ")"}]}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"\[Gamma]", "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"d", "-", "\[CapitalDelta]"}], ")"}], " ", 
      "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"phi", "[", "1", "]"}], " ", 
   RowBox[{"phi", "[", "2", "]"}], " ", 
   RowBox[{"phi", "[", "3", "]"}], " ", 
   RowBox[{"phi", "[", "4", "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.872849387230975*^9, 3.872849509175927*^9, 3.872849935362251*^9, {
   3.872850813842737*^9, 3.8728508193097224`*^9}, 3.872931879003739*^9, 
   3.8750887494580193`*^9},
 CellLabel->"Out[41]=",ExpressionUUID->"090a867f-0155-4460-8ba7-ded5b05b90c0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"evalIntegrand", "[", "NLSMWC", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"softLimk1", "[", "%", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"NLSMExp00", " ", "=", " ", 
  RowBox[{"Assuming", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a", ">", "0"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SubscriptBox["k", "1"]}], "\[Eta]"}], ">", "0"}]}], "}"}], ",", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"PowerExpand", "[", 
      RowBox[{"Coefficient", "[", 
       RowBox[{"%", ",", "a", ",", "0"}], "]"}], "]"}], "]"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"NLSMExp01", " ", "=", " ", 
  RowBox[{"Assuming", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a", ">", "0"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SubscriptBox["k", "1"]}], "\[Eta]"}], ">", "0"}]}], "}"}], ",", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"PowerExpand", "[", 
      RowBox[{"Coefficient", "[", 
       RowBox[{"%%", ",", "a", ",", "1"}], "]"}], "]"}], "]"}]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.8728497084429164`*^9, 3.8728497199769697`*^9}, {
  3.8728508282931614`*^9, 3.872850831892602*^9}, {3.872850865303176*^9, 
  3.8728509646790686`*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"f84c812a-4c5e-4f2a-84b8-0909dc3ca8e4"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"\[Gamma]", "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"d", "-", "\[CapitalDelta]"}], ")"}], " ", 
      "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"phi", "[", "1", "]"}], " ", 
   RowBox[{"phi", "[", "2", "]"}], " ", 
   RowBox[{"phi", "[", "3", "]"}], " ", 
   RowBox[{"phi", "[", "4", "]"}]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["\[Eta]", "2"], " ", 
   RowBox[{"phi", "[", "2", "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"dphi", "[", "1", "]"}], " ", 
      RowBox[{"dphi", "[", "3", "]"}]}], "+", 
     RowBox[{
      RowBox[{"dot", "[", 
       RowBox[{
        RowBox[{"k", "[", "1", "]"}], ",", 
        RowBox[{"k", "[", "3", "]"}]}], "]"}], " ", 
      RowBox[{"phi", "[", "1", "]"}], " ", 
      RowBox[{"phi", "[", "3", "]"}]}]}], ")"}], " ", 
   RowBox[{"phi", "[", "4", "]"}]}]}]], "Output",
 CellChangeTimes->{{3.872849712245857*^9, 3.8728497203244247`*^9}, {
   3.8728508218926315`*^9, 3.8728509345885124`*^9}, 3.8728509651453495`*^9, 
   3.8729318810173707`*^9, 3.8750887508512335`*^9},
 CellLabel->"Out[42]=",ExpressionUUID->"e30af642-d9c1-432c-8b6e-00cd2fced705"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["\[Eta]", 
   RowBox[{
    RowBox[{"-", "1"}], "-", "\[CapitalDelta]"}]], " ", 
  RowBox[{"phi", "[", "2", "]"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"\[Gamma]", " ", 
     RowBox[{"phi", "[", "3", "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"d", "-", "\[CapitalDelta]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "\[Eta]", " ", 
        RowBox[{"dphi", "[", "3", "]"}]}], "+", 
       RowBox[{"\[CapitalDelta]", " ", 
        RowBox[{"phi", "[", "3", "]"}]}]}], ")"}]}]}], ")"}], " ", 
  RowBox[{"phi", "[", "4", "]"}]}]], "Output",
 CellChangeTimes->{{3.872849712245857*^9, 3.8728497203244247`*^9}, {
   3.8728508218926315`*^9, 3.8728509345885124`*^9}, 3.8728509651453495`*^9, 
   3.8729318810173707`*^9, 3.8750887509628487`*^9},
 CellLabel->"Out[44]=",ExpressionUUID->"aa674339-6b39-4b28-8059-0f87b42f51e8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "2"}], " ", 
  SuperscriptBox["\[Eta]", 
   RowBox[{"1", "-", "\[CapitalDelta]"}]], " ", 
  RowBox[{"dot", "[", 
   RowBox[{
    RowBox[{"k", "[", "1", "]"}], ",", 
    RowBox[{"k", "[", "3", "]"}]}], "]"}], " ", 
  RowBox[{"phi", "[", "2", "]"}], " ", 
  RowBox[{"phi", "[", "3", "]"}], " ", 
  RowBox[{"phi", "[", "4", "]"}]}]], "Output",
 CellChangeTimes->{{3.872849712245857*^9, 3.8728497203244247`*^9}, {
   3.8728508218926315`*^9, 3.8728509345885124`*^9}, 3.8728509651453495`*^9, 
   3.8729318810173707`*^9, 3.875088750998721*^9},
 CellLabel->"Out[45]=",ExpressionUUID->"e981e9f4-c481-489a-93a7-fad33050a136"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Leading", " ", "order", " ", "only", " ", "vanishes", " ", "if"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.8728524260436454`*^9, 
  3.872852439914594*^9}},ExpressionUUID->"6638116d-ca5c-4994-9ee1-\
956abf032cfc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NLSMExp00", "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"\[Gamma]", ":>", "0"}], ",", 
    RowBox[{"\[CapitalDelta]", ":>", "d"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.8728509361872683`*^9, 3.8728509594779253`*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"0a257f01-9131-42b7-b346-57b66841a88f"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.8728509535444508`*^9, 3.8728509667459183`*^9}, 
   3.8729318833762407`*^9},
 CellLabel->"Out[43]=",ExpressionUUID->"c8851596-034b-4399-9d7d-c4fb095e87f4"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Subleading", " ", "will", " ", "never", " ", "vanish"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.872852443805108*^9, 
  3.872852448746629*^9}},ExpressionUUID->"a6dfac91-8b55-4d0d-90a1-\
3bc9f2a35a34"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["\[Phi]", "4"], 
  TraditionalForm]],ExpressionUUID->"811c8ad7-cf96-4f86-8d39-210e6186bb77"]], \
"Subsection",
 CellChangeTimes->{{3.872848839074599*^9, 
  3.87284884120686*^9}},ExpressionUUID->"d588bfea-c5dc-4e48-afe6-\
d961d0a8ccf1"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   SuperscriptBox["\[Phi]", 
    RowBox[{"4", " "}]], "is", " ", "trivial", " ", "in", " ", "isolation", 
   " ", "but", " ", "needed", " ", "for", " ", "considering", " ", 
   "curvature", " ", "corrections", " ", "for", " ", "the", " ", "other", " ",
    "interactions"}], "*)"}]], "Input",
 CellChangeTimes->{{3.8728489441502423`*^9, 3.8728489647088423`*^9}, {
  3.872849023426348*^9, 3.87284903467645*^9}, {3.872849234018604*^9, 
  3.872849284915495*^9}, {3.872852124666704*^9, 
  3.872852125278666*^9}},ExpressionUUID->"e0c5cf0a-fd52-4d0b-bc3d-\
f796486a45fc"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"softLimk1", "[", 
   RowBox[{
    RowBox[{"phi", "[", "1", "]"}], 
    RowBox[{"phi", "[", "2", "]"}], 
    RowBox[{"phi", "[", "3", "]"}], 
    RowBox[{"phi", "[", "4", "]"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"phi4Exp00", " ", "=", " ", 
  RowBox[{"Assuming", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a", ">", "0"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SubscriptBox["k", "1"]}], "\[Eta]"}], ">", "0"}]}], "}"}], ",", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"PowerExpand", "[", 
      RowBox[{"Coefficient", "[", 
       RowBox[{"%", ",", "a", ",", "0"}], "]"}], "]"}], "]"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"phi4Exp01", " ", "=", 
  RowBox[{"Assuming", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a", ">", "0"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SubscriptBox["k", "1"]}], "\[Eta]"}], ">", "0"}]}], "}"}], ",", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"PowerExpand", "[", 
      RowBox[{"Coefficient", "[", 
       RowBox[{"%%", ",", "a", ",", "1"}], "]"}], "]"}], "]"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"phi4Exp02", " ", "=", 
  RowBox[{"Assuming", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a", ">", "0"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SubscriptBox["k", "1"]}], "\[Eta]"}], ">", "0"}]}], "}"}], ",", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"PowerExpand", "[", 
      RowBox[{"Coefficient", "[", 
       RowBox[{"%%%", ",", "a", ",", "2"}], "]"}], "]"}], "]"}]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.8728492247104645`*^9, 3.8728492256675415`*^9}, {
  3.872849288416357*^9, 3.872849316933468*^9}, {3.872850983113178*^9, 
  3.8728509924892488`*^9}, {3.872852144541524*^9, 3.872852146507522*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"06130a0b-d99c-49ae-aa71-500d6df8f405"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["\[Eta]", 
   RowBox[{
    RowBox[{"-", "1"}], "-", "\[CapitalDelta]"}]], " ", 
  RowBox[{"phi", "[", "2", "]"}], " ", 
  RowBox[{"phi", "[", "3", "]"}], " ", 
  RowBox[{"phi", "[", "4", "]"}]}]], "Output",
 CellChangeTimes->{
  3.8728492259391174`*^9, {3.8728493040925474`*^9, 3.8728493176463995`*^9}, {
   3.872850989995034*^9, 3.872850992662858*^9}, 3.872852147022546*^9, 
   3.872931892266711*^9},
 CellLabel->"Out[45]=",ExpressionUUID->"d2b8d212-3e3e-41bf-9cfc-4e8f8b19ba8f"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.8728492259391174`*^9, {3.8728493040925474`*^9, 3.8728493176463995`*^9}, {
   3.872850989995034*^9, 3.872850992662858*^9}, 3.872852147022546*^9, 
   3.8729318922697062`*^9},
 CellLabel->"Out[46]=",ExpressionUUID->"f14733f6-ec51-45fc-bc2c-797930612fb9"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[Eta]", 
     RowBox[{"1", "-", "\[CapitalDelta]"}]], " ", 
    RowBox[{"phi", "[", "2", "]"}], " ", 
    RowBox[{"phi", "[", "3", "]"}], " ", 
    RowBox[{"phi", "[", "4", "]"}], " ", 
    SubsuperscriptBox["k", "1", "2"]}], 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", "d", "-", 
      RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{
  3.8728492259391174`*^9, {3.8728493040925474`*^9, 3.8728493176463995`*^9}, {
   3.872850989995034*^9, 3.872850992662858*^9}, 3.872852147022546*^9, 
   3.872931892295661*^9},
 CellLabel->"Out[47]=",ExpressionUUID->"13c4ce21-19c0-471e-a80c-43f4270a75a7"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["DBI", "Subsection",
 CellChangeTimes->{{3.8728490394929714`*^9, 
  3.8728490398605275`*^9}},ExpressionUUID->"d4a4b326-fa80-41e5-9e8b-\
e83ff056b86c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DBI4ptWC", " ", "=", " ", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"cD", "[", 
       RowBox[{"1", ",", "2"}], "]"}], ".", 
      RowBox[{"cD", "[", 
       RowBox[{"1", ",", "2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"cD", "[", 
       RowBox[{"1", ",", "3"}], "]"}], ".", 
      RowBox[{"cD", "[", 
       RowBox[{"1", ",", "3"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"cD", "[", 
       RowBox[{"1", ",", "4"}], "]"}], ".", 
      RowBox[{"cD", "[", 
       RowBox[{"1", ",", "4"}], "]"}]}], "+", "\[Gamma]"}], ")"}], ".", 
   "C4"}]}]], "Input",
 CellChangeTimes->{{3.8728520708284435`*^9, 3.872852114699478*^9}, 
   3.8728523482697773`*^9, {3.872854561751891*^9, 3.8728545627534533`*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"e7d099a0-d726-4ea9-8479-4da945a8c427"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"cD", "[", 
    RowBox[{"1", ",", "2"}], "]"}], ".", 
   RowBox[{"cD", "[", 
    RowBox[{"1", ",", "2"}], "]"}], ".", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"phi", "[", "1", "]"}], " ", 
     RowBox[{"phi", "[", "2", "]"}], " ", 
     RowBox[{"phi", "[", "3", "]"}], " ", 
     RowBox[{"phi", "[", "4", "]"}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"cD", "[", 
    RowBox[{"1", ",", "3"}], "]"}], ".", 
   RowBox[{"cD", "[", 
    RowBox[{"1", ",", "3"}], "]"}], ".", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"phi", "[", "1", "]"}], " ", 
     RowBox[{"phi", "[", "2", "]"}], " ", 
     RowBox[{"phi", "[", "3", "]"}], " ", 
     RowBox[{"phi", "[", "4", "]"}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"cD", "[", 
    RowBox[{"1", ",", "4"}], "]"}], ".", 
   RowBox[{"cD", "[", 
    RowBox[{"1", ",", "4"}], "]"}], ".", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"phi", "[", "1", "]"}], " ", 
     RowBox[{"phi", "[", "2", "]"}], " ", 
     RowBox[{"phi", "[", "3", "]"}], " ", 
     RowBox[{"phi", "[", "4", "]"}]}], ")"}]}], "+", 
  RowBox[{"\[Gamma]", " ", 
   RowBox[{"phi", "[", "1", "]"}], " ", 
   RowBox[{"phi", "[", "2", "]"}], " ", 
   RowBox[{"phi", "[", "3", "]"}], " ", 
   RowBox[{"phi", "[", "4", "]"}]}]}]], "Output",
 CellChangeTimes->{3.8728527427877226`*^9, 3.872931896594759*^9},
 CellLabel->"Out[48]=",ExpressionUUID->"d87bd7f9-7468-40f1-be5a-d1c538bad050"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"DBIExp", "=", 
   RowBox[{"softLimk1", "[", 
    RowBox[{"evalIntegrand", "[", "DBI4ptWC", "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DBIExp00", " ", "=", " ", 
   RowBox[{"Assuming", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", ">", "0"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SubscriptBox["k", "1"]}], "\[Eta]"}], ">", "0"}]}], "}"}], ",", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{"PowerExpand", "[", 
       RowBox[{"Coefficient", "[", 
        RowBox[{"DBIExp", ",", "a", ",", "0"}], "]"}], "]"}], "]"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"DBIExp01", " ", "=", 
  RowBox[{"Assuming", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a", ">", "0"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SubscriptBox["k", "1"]}], "\[Eta]"}], ">", "0"}]}], "}"}], ",", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"PowerExpand", "[", 
      RowBox[{"Coefficient", "[", 
       RowBox[{"DBIExp", ",", "a", ",", "1"}], "]"}], "]"}], "]"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DBIExp02", " ", "=", 
   RowBox[{"Assuming", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", ">", "0"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SubscriptBox["k", "1"]}], "\[Eta]"}], ">", "0"}]}], "}"}], ",", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{"PowerExpand", "[", 
       RowBox[{"Coefficient", "[", 
        RowBox[{"DBIExp", ",", "a", ",", "2"}], "]"}], "]"}], "]"}]}], 
    "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8728521827015395`*^9, 3.8728522038547983`*^9}, {
   3.872852280059588*^9, 3.8728522943631396`*^9}, {3.8728524094736166`*^9, 
   3.87285241384072*^9}, 3.872852460159751*^9, {3.8728525396595306`*^9, 
   3.872852546286625*^9}, {3.872855866335044*^9, 3.8728558684621773`*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"5d72a3ac-3361-4f9e-b8a2-3cef5b670ed1"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["\[Eta]", 
   RowBox[{"1", "-", "\[CapitalDelta]"}]], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "d", "-", "\[CapitalDelta]"}], ")"}], " ", 
        "\[Eta]", " ", 
        RowBox[{"dot", "[", 
         RowBox[{
          RowBox[{"k", "[", "1", "]"}], ",", 
          RowBox[{"k", "[", "3", "]"}]}], "]"}], " ", 
        RowBox[{"dphi", "[", "3", "]"}], " ", 
        RowBox[{"phi", "[", "2", "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "d", "-", "\[CapitalDelta]"}], ")"}], " ", 
           "\[Eta]", " ", 
           RowBox[{"dot", "[", 
            RowBox[{
             RowBox[{"k", "[", "1", "]"}], ",", 
             RowBox[{"k", "[", "2", "]"}]}], "]"}], " ", 
           RowBox[{"dphi", "[", "2", "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "+", "d", "-", 
             RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"dot", "[", 
              RowBox[{
               RowBox[{"k", "[", "1", "]"}], ",", 
               RowBox[{"k", "[", "2", "]"}]}], "]"}], "+", 
             RowBox[{"dot", "[", 
              RowBox[{
               RowBox[{"k", "[", "1", "]"}], ",", 
               RowBox[{"k", "[", "3", "]"}]}], "]"}]}], ")"}], " ", 
           RowBox[{"phi", "[", "2", "]"}]}]}], ")"}], " ", 
        RowBox[{"phi", "[", "3", "]"}]}]}], ")"}], " ", 
     RowBox[{"phi", "[", "4", "]"}]}], "+", 
    RowBox[{
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"k", "[", "1", "]"}], ",", 
       RowBox[{"k", "[", "4", "]"}]}], "]"}], " ", 
     RowBox[{"phi", "[", "2", "]"}], " ", 
     RowBox[{"phi", "[", "3", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "d", "-", "\[CapitalDelta]"}], ")"}], " ", 
        "\[Eta]", " ", 
        RowBox[{"dphi", "[", "4", "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "+", "d", "-", 
          RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
        RowBox[{"phi", "[", "4", "]"}]}]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.872852204832034*^9, {3.8728522482624416`*^9, 3.872852296581113*^9}, 
   3.8728523521289597`*^9, {3.872852412272997*^9, 3.8728524142180037`*^9}, 
   3.8728524608631477`*^9, {3.872852540241928*^9, 3.872852546783501*^9}, 
   3.872852744656907*^9, 3.872931899806351*^9},
 CellLabel->"Out[51]=",ExpressionUUID->"6854b6e8-d352-4f5c-b7c3-ff5968334906"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"k", "[", "1", "]"}], ",", 
      RowBox[{"k", "[", "i", "]"}]}], "]"}], " ", "in", " ", "O", 
    RowBox[{"(", 
     SubscriptBox["k", "1"], ")"}], " ", "only", " ", "vanishes", " ", "if", 
    " ", "\[CapitalDelta]"}], "=", 
   RowBox[{"d", "+", "1"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.8728524203061285`*^9, 3.872852420815555*^9}, {
  3.8728524634226007`*^9, 3.8728524827466803`*^9}, {3.87285255363859*^9, 
  3.8728525608787994`*^9}},ExpressionUUID->"37e609dc-eba3-4ad4-b71e-\
d911b5aefded"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"DBIExp01", "/.", 
   RowBox[{"{", 
    RowBox[{"\[CapitalDelta]", ":>", 
     RowBox[{"d", "+", "1"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8728524993065987`*^9, 3.8728525197895284`*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"03777de4-ecb8-40e4-9dcf-8c4fb3733251"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "d"}], " ", 
  SuperscriptBox["\[Eta]", 
   RowBox[{"-", "d"}]], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"k", "[", "1", "]"}], ",", 
      RowBox[{"k", "[", "2", "]"}]}], "]"}], "+", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"k", "[", "1", "]"}], ",", 
      RowBox[{"k", "[", "3", "]"}]}], "]"}], "+", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"k", "[", "1", "]"}], ",", 
      RowBox[{"k", "[", "4", "]"}]}], "]"}]}], ")"}], " ", 
  RowBox[{"phi", "[", "2", "]"}], " ", 
  RowBox[{"phi", "[", "3", "]"}], " ", 
  RowBox[{"phi", "[", "4", "]"}]}]], "Output",
 CellChangeTimes->{{3.8728525028286033`*^9, 3.872852520344797*^9}, 
   3.872852751116221*^9, 3.8729319125311546`*^9},
 CellLabel->"Out[53]=",ExpressionUUID->"f2b8f17d-72c2-4649-876a-a1819c53a018"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Leading", " ", "then", " ", 
   RowBox[{"reduces", ".", " ", "Need"}], " ", "to", " ", "apply", " ", "IBP",
    " ", "and", " ", "can", " ", "solve", " ", "for", " ", "unknown", " ", 
   "coefficient"}], "*)"}]], "Input",
 CellChangeTimes->{{3.872852564972526*^9, 3.87285257127468*^9}, {
  3.8728526115625687`*^9, 3.8728526189431324`*^9}, {3.87285302315135*^9, 
  3.87285302913342*^9}},ExpressionUUID->"817b383f-4a87-4c9e-b928-\
4eb74c7cc31b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{"DBIExp00", "/.", 
    RowBox[{"\[CapitalDelta]", ":>", 
     RowBox[{"d", "+", "1"}]}]}], ",", "\[Eta]", ",", "FullSimplify"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{"%", "//.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[CapitalDelta]", ":>", 
       RowBox[{"d", "+", "1"}]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"dphi", "[", "4", "]"}], " ", 
        RowBox[{"phi", "[", "2", "]"}], " ", 
        RowBox[{"phi", "[", "3", "]"}]}], ":>", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"phi", "[", "4", "]"}]}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"phi", "[", "2", "]"}], 
            RowBox[{"dphi", "[", "3", "]"}]}], "+", 
           RowBox[{
            RowBox[{"dphi", "[", "2", "]"}], 
            RowBox[{"phi", "[", "3", "]"}]}]}], ")"}]}], "+", 
        RowBox[{
         FractionBox["1", "\[Eta]"], "\[CapitalDelta]", " ", 
         RowBox[{"phi", "[", "2", "]"}], " ", 
         RowBox[{"phi", "[", "3", "]"}], 
         RowBox[{"phi", "[", "4", "]"}]}]}]}]}], "}"}]}], ",", "\[Eta]", ",", 
   "FullSimplify"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{"%", "/.", 
   RowBox[{"\[Gamma]", ":>", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{"d", "+", "1"}], ")"}]}], 
     RowBox[{"(", 
      RowBox[{"d", "+", "3"}], ")"}]}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.872852577089473*^9, 3.872852590237891*^9}, {
  3.8728526213077545`*^9, 3.872852631467629*^9}, {3.8728527808153887`*^9, 
  3.872852818570401*^9}, {3.872852849802617*^9, 3.8728528669825773`*^9}, {
  3.872852931165177*^9, 3.872852934374212*^9}, {3.8728530169399357`*^9, 
  3.872853017052123*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"1a049bae-251b-48cf-a1ed-c966ed792800"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"3", "+", 
     RowBox[{"3", " ", "d"}], "+", "\[Gamma]"}], ")"}], " ", 
   SuperscriptBox["\[Eta]", 
    RowBox[{
     RowBox[{"-", "2"}], "-", "d"}]], " ", 
   RowBox[{"phi", "[", "2", "]"}], " ", 
   RowBox[{"phi", "[", "3", "]"}], " ", 
   RowBox[{"phi", "[", "4", "]"}]}], "+", 
  RowBox[{"d", " ", 
   SuperscriptBox["\[Eta]", 
    RowBox[{
     RowBox[{"-", "1"}], "-", "d"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"dphi", "[", "4", "]"}], " ", 
      RowBox[{"phi", "[", "2", "]"}], " ", 
      RowBox[{"phi", "[", "3", "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"dphi", "[", "3", "]"}], " ", 
         RowBox[{"phi", "[", "2", "]"}]}], "+", 
        RowBox[{
         RowBox[{"dphi", "[", "2", "]"}], " ", 
         RowBox[{"phi", "[", "3", "]"}]}]}], ")"}], " ", 
      RowBox[{"phi", "[", "4", "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.8728525908376703`*^9, 3.872852686931017*^9, 3.8728527529733877`*^9, 
   3.8728528675779223`*^9, {3.872852932086182*^9, 3.8728529345549917`*^9}, {
   3.8728530122372503`*^9, 3.872853031252897*^9}, 3.872931914484887*^9},
 CellLabel->"Out[54]=",ExpressionUUID->"0c45698a-295c-448c-83c8-6c192c37d25b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"3", "+", 
    RowBox[{"d", " ", 
     RowBox[{"(", 
      RowBox[{"4", "+", "d"}], ")"}]}], "+", "\[Gamma]"}], ")"}], " ", 
  SuperscriptBox["\[Eta]", 
   RowBox[{
    RowBox[{"-", "2"}], "-", "d"}]], " ", 
  RowBox[{"phi", "[", "2", "]"}], " ", 
  RowBox[{"phi", "[", "3", "]"}], " ", 
  RowBox[{"phi", "[", "4", "]"}]}]], "Output",
 CellChangeTimes->{
  3.8728525908376703`*^9, 3.872852686931017*^9, 3.8728527529733877`*^9, 
   3.8728528675779223`*^9, {3.872852932086182*^9, 3.8728529345549917`*^9}, {
   3.8728530122372503`*^9, 3.872853031252897*^9}, 3.8729319145220833`*^9},
 CellLabel->"Out[55]=",ExpressionUUID->"98478382-4173-41c4-9d75-2d17047eb1b0"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.8728525908376703`*^9, 3.872852686931017*^9, 3.8728527529733877`*^9, 
   3.8728528675779223`*^9, {3.872852932086182*^9, 3.8728529345549917`*^9}, {
   3.8728530122372503`*^9, 3.872853031252897*^9}, 3.872931914528432*^9},
 CellLabel->"Out[56]=",ExpressionUUID->"06d7ed95-f748-45f6-a798-3140af1f5cc0"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Can", " ", "also", " ", "consider", " ", "O", 
   RowBox[{
    RowBox[{"(", 
     SuperscriptBox[
      SubscriptBox["k", "1"], "2"], ")"}], ".", " ", "It"}], " ", "will", " ",
    "not", " ", "vanish", " ", 
   RowBox[{"(", 
    RowBox[{
    "including", " ", "contribution", " ", "from", " ", "DBIExp01", " ", 
     "summed", " ", "over", " ", "perms"}], ")"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.8728530387635117`*^9, 3.872853051934755*^9}, {
  3.872853105071015*^9, 3.872853108971341*^9}, {3.8728542128789787`*^9, 
  3.8728542275195704`*^9}},
 CellLabel->
  "In[270]:=",ExpressionUUID->"d67841b1-8d42-4e96-8d3f-e4a4ff9579ce"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"DBIExp02", "+", 
      RowBox[{"d", " ", 
       SuperscriptBox["\[Eta]", 
        RowBox[{"-", "d"}]], " ", 
       RowBox[{"(", 
        SuperscriptBox[
         SubscriptBox["k", "1"], "2"], ")"}], " ", 
       RowBox[{"phi", "[", "2", "]"}], " ", 
       RowBox[{"phi", "[", "3", "]"}], " ", 
       RowBox[{"phi", "[", "4", "]"}]}]}], ")"}], "//.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[CapitalDelta]", ":>", 
       RowBox[{"d", "+", "1"}]}], ",", 
      RowBox[{"\[Gamma]", ":>", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"d", "+", "1"}], ")"}]}], 
        RowBox[{"(", 
         RowBox[{"d", "+", "3"}], ")"}]}]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"dphi", "[", "4", "]"}], " ", 
        RowBox[{"phi", "[", "2", "]"}], " ", 
        RowBox[{"phi", "[", "3", "]"}]}], ":>", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"phi", "[", "4", "]"}]}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"phi", "[", "2", "]"}], 
            RowBox[{"dphi", "[", "3", "]"}]}], "+", 
           RowBox[{
            RowBox[{"dphi", "[", "2", "]"}], 
            RowBox[{"phi", "[", "3", "]"}]}]}], ")"}]}], "+", 
        RowBox[{
         FractionBox["1", "\[Eta]"], "\[CapitalDelta]", " ", 
         RowBox[{"phi", "[", "2", "]"}], " ", 
         RowBox[{"phi", "[", "3", "]"}], 
         RowBox[{"phi", "[", "4", "]"}]}]}]}]}], "}"}]}], ",", "\[Eta]", ",", 
   "FullSimplify"}], "]"}]], "Input",
 CellChangeTimes->{{3.8728530635706215`*^9, 3.8728530961088157`*^9}, {
  3.872853127073548*^9, 3.872853145712324*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"b456c810-760f-449b-b159-27c4442535b9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "+", 
       RowBox[{"d", " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", "d"}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["\[Eta]", 
      RowBox[{"-", "d"}]], " ", 
     RowBox[{"phi", "[", "2", "]"}], " ", 
     RowBox[{"phi", "[", "3", "]"}], " ", 
     RowBox[{"phi", "[", "4", "]"}], " ", 
     SubsuperscriptBox["k", "1", "2"]}], "d"]}], "+", 
  RowBox[{
   FractionBox["1", "d"], 
   RowBox[{
    SuperscriptBox["\[Eta]", 
     RowBox[{"2", "-", "d"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"d", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"k", "[", "1", "]"}], ",", 
            RowBox[{"k", "[", "2", "]"}]}], "]"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"k", "[", "1", "]"}], ",", 
            RowBox[{"k", "[", "3", "]"}]}], "]"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"k", "[", "1", "]"}], ",", 
            RowBox[{"k", "[", "4", "]"}]}], "]"}], "2"]}], ")"}], " ", 
       RowBox[{"phi", "[", "2", "]"}], " ", 
       RowBox[{"phi", "[", "3", "]"}], " ", 
       RowBox[{"phi", "[", "4", "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"ddphi", "[", "4", "]"}], " ", 
          RowBox[{"phi", "[", "2", "]"}], " ", 
          RowBox[{"phi", "[", "3", "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"ddphi", "[", "3", "]"}], " ", 
             RowBox[{"phi", "[", "2", "]"}]}], "+", 
            RowBox[{
             RowBox[{"ddphi", "[", "2", "]"}], " ", 
             RowBox[{"phi", "[", "3", "]"}]}]}], ")"}], " ", 
          RowBox[{"phi", "[", "4", "]"}]}]}], ")"}], " ", 
       SubsuperscriptBox["k", "1", "2"]}]}], ")"}]}]}]}]], "Output",
 CellChangeTimes->{{3.8728530836542215`*^9, 3.8728530969490166`*^9}, 
   3.8728531471866665`*^9, {3.8729319199142494`*^9, 3.872931921706189*^9}},
 CellLabel->"Out[58]=",ExpressionUUID->"e8de5487-1489-421a-96b1-df2ddc4e7202"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["sGal", "Subsection",
 CellChangeTimes->{{3.872849044513548*^9, 
  3.8728490451095033`*^9}},ExpressionUUID->"0e33f467-9d33-41d7-a5e7-\
a74bd378be54"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sGal4ptWC", " ", "=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"cD", "[", 
        RowBox[{"1", ",", "2"}], "]"}], ".", 
       RowBox[{"cD", "[", 
        RowBox[{"1", ",", "2"}], "]"}], ".", 
       RowBox[{"cD", "[", 
        RowBox[{"1", ",", "2"}], "]"}]}], "\[IndentingNewLine]", "+", 
      RowBox[{
       RowBox[{"cD", "[", 
        RowBox[{"1", ",", "3"}], "]"}], ".", 
       RowBox[{"cD", "[", 
        RowBox[{"1", ",", "3"}], "]"}], ".", 
       RowBox[{"cD", "[", 
        RowBox[{"1", ",", "3"}], "]"}]}], "\[IndentingNewLine]", "+", 
      RowBox[{
       RowBox[{"cD", "[", 
        RowBox[{"1", ",", "4"}], "]"}], ".", 
       RowBox[{"cD", "[", 
        RowBox[{"1", ",", "4"}], "]"}], ".", 
       RowBox[{"cD", "[", 
        RowBox[{"1", ",", "4"}], "]"}]}], "\[IndentingNewLine]", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"d", "-", "\[Beta]"}], ")"}], 
       RowBox[{
        RowBox[{"cD", "[", 
         RowBox[{"1", ",", "2"}], "]"}], ".", 
        RowBox[{"cD", "[", 
         RowBox[{"1", ",", "2"}], "]"}]}]}], "\[IndentingNewLine]", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"d", "-", "\[Beta]"}], ")"}], 
       RowBox[{
        RowBox[{"cD", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ".", 
        RowBox[{"cD", "[", 
         RowBox[{"1", ",", "3"}], "]"}]}]}], "\[IndentingNewLine]", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"d", "-", "\[Beta]"}], ")"}], 
       RowBox[{
        RowBox[{"cD", "[", 
         RowBox[{"1", ",", "4"}], "]"}], ".", 
        RowBox[{"cD", "[", 
         RowBox[{"1", ",", "4"}], "]"}]}]}], "\[IndentingNewLine]", "-", 
      "\[Gamma]"}], ")"}], ".", "C4"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.87285321518561*^9, 3.872853270165267*^9}, {
   3.8728534784700556`*^9, 3.8728534816941*^9}, {3.8728537479784603`*^9, 
   3.8728537722551904`*^9}, 3.8728558605431275`*^9, {3.8750884832862663`*^9, 
   3.8750884835347223`*^9}},ExpressionUUID->"b5e10f6d-612a-4811-aa4d-\
906971379db3"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"sGalExp", "=", 
   RowBox[{"softLimk1", "[", 
    RowBox[{"evalIntegrand", "[", "sGal4ptWC", "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"sGalExp00", " ", "=", 
  RowBox[{"Assuming", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a", ">", "0"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SubscriptBox["k", "1"]}], "\[Eta]"}], ">", "0"}]}], "}"}], ",", 
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{"PowerExpand", "[", 
       RowBox[{"Coefficient", "[", 
        RowBox[{"sGalExp", ",", "a", ",", "0"}], "]"}], "]"}], ",", "\[Eta]", 
      ",", "FullSimplify"}], "]"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"sGalExp01", " ", "=", 
  RowBox[{"Assuming", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a", ">", "0"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SubscriptBox["k", "1"]}], "\[Eta]"}], ">", "0"}]}], "}"}], ",", 
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{"PowerExpand", "[", 
       RowBox[{"Coefficient", "[", 
        RowBox[{"sGalExp", ",", "a", ",", "1"}], "]"}], "]"}], ",", "\[Eta]", 
      ",", "FullSimplify"}], "]"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"sGalExp02", " ", "=", 
  RowBox[{"Assuming", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a", ">", "0"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SubscriptBox["k", "1"]}], "\[Eta]"}], ">", "0"}]}], "}"}], ",", 
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{"PowerExpand", "[", 
       RowBox[{"Coefficient", "[", 
        RowBox[{"sGalExp", ",", "a", ",", "2"}], "]"}], "]"}], ",", "\[Eta]", 
      ",", "FullSimplify"}], "]"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{
  3.8728533055048876`*^9, {3.8728534298717012`*^9, 3.8728534313274784`*^9}, {
   3.8728538139709473`*^9, 3.872853836512009*^9}, {3.8728558576350937`*^9, 
   3.8728558579825287`*^9}},
 CellLabel->"In[60]:=",ExpressionUUID->"26715d3c-3d06-49f8-9549-99620be49f7e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"\[Gamma]", "-", 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{"2", " ", "d"}], "+", "\[Beta]", "-", 
        RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"d", "-", "\[CapitalDelta]"}], ")"}], "2"], " ", 
      "\[CapitalDelta]"}]}], ")"}], " ", 
   SuperscriptBox["\[Eta]", 
    RowBox[{
     RowBox[{"-", "1"}], "-", "\[CapitalDelta]"}]], " ", 
   RowBox[{"phi", "[", "2", "]"}], " ", 
   RowBox[{"phi", "[", "3", "]"}], " ", 
   RowBox[{"phi", "[", "4", "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"d", "-", "\[CapitalDelta]"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "d", "-", "\[CapitalDelta]"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"2", "+", "d", "-", "\[CapitalDelta]"}], ")"}], " ", 
   SuperscriptBox["\[Eta]", 
    RowBox[{"2", "-", "\[CapitalDelta]"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"dddphi", "[", "4", "]"}], " ", 
      RowBox[{"phi", "[", "2", "]"}], " ", 
      RowBox[{"phi", "[", "3", "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"dddphi", "[", "3", "]"}], " ", 
         RowBox[{"phi", "[", "2", "]"}]}], "+", 
        RowBox[{
         RowBox[{"dddphi", "[", "2", "]"}], " ", 
         RowBox[{"phi", "[", "3", "]"}]}]}], ")"}], " ", 
      RowBox[{"phi", "[", "4", "]"}]}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"4", "+", "d", "-", "\[Beta]", "-", 
     RowBox[{"3", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"d", "-", "\[CapitalDelta]"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "d", "-", "\[CapitalDelta]"}], ")"}], " ", 
   SuperscriptBox["\[Eta]", 
    RowBox[{"1", "-", "\[CapitalDelta]"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"ddphi", "[", "4", "]"}], " ", 
      RowBox[{"phi", "[", "2", "]"}], " ", 
      RowBox[{"phi", "[", "3", "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"ddphi", "[", "3", "]"}], " ", 
         RowBox[{"phi", "[", "2", "]"}]}], "+", 
        RowBox[{
         RowBox[{"ddphi", "[", "2", "]"}], " ", 
         RowBox[{"phi", "[", "3", "]"}]}]}], ")"}], " ", 
      RowBox[{"phi", "[", "4", "]"}]}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"d", "-", "\[CapitalDelta]"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"d", "+", 
     SuperscriptBox["d", "2"], "-", "\[Beta]", "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["d", "2"]}], "+", "\[Beta]"}], ")"}], " ", 
      "\[CapitalDelta]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"6", " ", "d"}]}], ")"}], " ", 
      SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["\[CapitalDelta]", "3"]}]}], ")"}], " ", 
   SuperscriptBox["\[Eta]", 
    RowBox[{"-", "\[CapitalDelta]"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"dphi", "[", "4", "]"}], " ", 
      RowBox[{"phi", "[", "2", "]"}], " ", 
      RowBox[{"phi", "[", "3", "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"dphi", "[", "3", "]"}], " ", 
         RowBox[{"phi", "[", "2", "]"}]}], "+", 
        RowBox[{
         RowBox[{"dphi", "[", "2", "]"}], " ", 
         RowBox[{"phi", "[", "3", "]"}]}]}], ")"}], " ", 
      RowBox[{"phi", "[", "4", "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.8728537827056255`*^9, 3.8728538379447637`*^9, 
  3.8729319356229935`*^9},
 CellLabel->"Out[61]=",ExpressionUUID->"7a86b4d3-e5ad-43d5-866c-584a1dd13d88"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"4", "+", 
     RowBox[{"2", " ", "\[Beta]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}]}], "+", 
     RowBox[{"\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", 
        RowBox[{"3", " ", "\[CapitalDelta]"}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["d", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{"3", " ", "\[CapitalDelta]"}]}], ")"}]}], "-", 
     RowBox[{"d", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "6"}], "+", "\[Beta]", "+", 
        RowBox[{"4", " ", "\[CapitalDelta]"}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["\[CapitalDelta]", "2"]}]}], ")"}]}]}], ")"}], " ", 
   SuperscriptBox["\[Eta]", 
    RowBox[{"1", "-", "\[CapitalDelta]"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"k", "[", "1", "]"}], ",", 
       RowBox[{"k", "[", "2", "]"}]}], "]"}], "+", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"k", "[", "1", "]"}], ",", 
       RowBox[{"k", "[", "3", "]"}]}], "]"}], "+", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"k", "[", "1", "]"}], ",", 
       RowBox[{"k", "[", "4", "]"}]}], "]"}]}], ")"}], " ", 
   RowBox[{"phi", "[", "2", "]"}], " ", 
   RowBox[{"phi", "[", "3", "]"}], " ", 
   RowBox[{"phi", "[", "4", "]"}]}], "+", 
  RowBox[{"3", " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "d", "-", "\[CapitalDelta]"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"2", "+", "d", "-", "\[CapitalDelta]"}], ")"}], " ", 
   SuperscriptBox["\[Eta]", 
    RowBox[{"3", "-", "\[CapitalDelta]"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"ddphi", "[", "4", "]"}], " ", 
      RowBox[{"dot", "[", 
       RowBox[{
        RowBox[{"k", "[", "1", "]"}], ",", 
        RowBox[{"k", "[", "4", "]"}]}], "]"}], " ", 
      RowBox[{"phi", "[", "2", "]"}], " ", 
      RowBox[{"phi", "[", "3", "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"ddphi", "[", "3", "]"}], " ", 
         RowBox[{"dot", "[", 
          RowBox[{
           RowBox[{"k", "[", "1", "]"}], ",", 
           RowBox[{"k", "[", "3", "]"}]}], "]"}], " ", 
         RowBox[{"phi", "[", "2", "]"}]}], "+", 
        RowBox[{
         RowBox[{"ddphi", "[", "2", "]"}], " ", 
         RowBox[{"dot", "[", 
          RowBox[{
           RowBox[{"k", "[", "1", "]"}], ",", 
           RowBox[{"k", "[", "2", "]"}]}], "]"}], " ", 
         RowBox[{"phi", "[", "3", "]"}]}]}], ")"}], " ", 
      RowBox[{"phi", "[", "4", "]"}]}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"14", "+", 
     RowBox[{"5", " ", "d"}], "-", 
     RowBox[{"2", " ", "\[Beta]"}], "-", 
     RowBox[{"9", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "d", "-", "\[CapitalDelta]"}], ")"}], " ", 
   SuperscriptBox["\[Eta]", 
    RowBox[{"2", "-", "\[CapitalDelta]"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"dot", "[", 
       RowBox[{
        RowBox[{"k", "[", "1", "]"}], ",", 
        RowBox[{"k", "[", "4", "]"}]}], "]"}], " ", 
      RowBox[{"dphi", "[", "4", "]"}], " ", 
      RowBox[{"phi", "[", "2", "]"}], " ", 
      RowBox[{"phi", "[", "3", "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"dot", "[", 
          RowBox[{
           RowBox[{"k", "[", "1", "]"}], ",", 
           RowBox[{"k", "[", "3", "]"}]}], "]"}], " ", 
         RowBox[{"dphi", "[", "3", "]"}], " ", 
         RowBox[{"phi", "[", "2", "]"}]}], "+", 
        RowBox[{
         RowBox[{"dot", "[", 
          RowBox[{
           RowBox[{"k", "[", "1", "]"}], ",", 
           RowBox[{"k", "[", "2", "]"}]}], "]"}], " ", 
         RowBox[{"dphi", "[", "2", "]"}], " ", 
         RowBox[{"phi", "[", "3", "]"}]}]}], ")"}], " ", 
      RowBox[{"phi", "[", "4", "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.8728537827056255`*^9, 3.8728538379447637`*^9, 
  3.8729319358983192`*^9},
 CellLabel->"Out[62]=",ExpressionUUID->"c191f456-9465-4d98-a487-fe0ef0b7b643"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", "d", "-", 
       RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}]], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "\[Gamma]"}], "+", 
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "\[CapitalDelta]"}], ")"}], " ", "\[CapitalDelta]", 
       " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "+", "d"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"2", " ", "d"}], "+", "\[Beta]"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"4", " ", "d"}], "+", "\[Beta]"}], ")"}], " ", 
          "\[CapitalDelta]"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[CapitalDelta]", "2"]}]}], ")"}]}]}], ")"}], " ", 
    SuperscriptBox["\[Eta]", 
     RowBox[{"1", "-", "\[CapitalDelta]"}]], " ", 
    RowBox[{"phi", "[", "2", "]"}], " ", 
    RowBox[{"phi", "[", "3", "]"}], " ", 
    RowBox[{"phi", "[", "4", "]"}], " ", 
    SubsuperscriptBox["k", "1", "2"]}]}], "-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", "d", "-", 
       RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}]], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "+", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"22", "+", 
         RowBox[{"d", " ", 
          RowBox[{"(", 
           RowBox[{"11", "+", "d"}], ")"}]}], "-", 
         RowBox[{"5", " ", "\[Beta]"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "68"}], "+", 
         RowBox[{"9", " ", "\[Beta]"}], "+", 
         RowBox[{"d", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "20"}], "+", 
            RowBox[{"d", " ", 
             RowBox[{"(", 
              RowBox[{"11", "+", 
               RowBox[{"3", " ", "d"}]}], ")"}]}], "+", "\[Beta]"}], 
           ")"}]}]}], ")"}], " ", "\[CapitalDelta]"}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "11"}], "+", 
         RowBox[{"d", " ", 
          RowBox[{"(", 
           RowBox[{"25", "+", 
            RowBox[{"9", " ", "d"}]}], ")"}]}], "+", "\[Beta]"}], ")"}], " ", 
       SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"13", "+", 
         RowBox[{"9", " ", "d"}]}], ")"}], " ", 
       SuperscriptBox["\[CapitalDelta]", "3"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["\[CapitalDelta]", "4"]}]}], ")"}], " ", 
    SuperscriptBox["\[Eta]", 
     RowBox[{"2", "-", "\[CapitalDelta]"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"dphi", "[", "4", "]"}], " ", 
       RowBox[{"phi", "[", "2", "]"}], " ", 
       RowBox[{"phi", "[", "3", "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"dphi", "[", "3", "]"}], " ", 
          RowBox[{"phi", "[", "2", "]"}]}], "+", 
         RowBox[{
          RowBox[{"dphi", "[", "2", "]"}], " ", 
          RowBox[{"phi", "[", "3", "]"}]}]}], ")"}], " ", 
       RowBox[{"phi", "[", "4", "]"}]}]}], ")"}], " ", 
    SubsuperscriptBox["k", "1", "2"]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", "d", "-", 
       RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}]], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "+", "d", "-", "\[CapitalDelta]"}], ")"}], " ", 
    SuperscriptBox["\[Eta]", 
     RowBox[{"4", "-", "\[CapitalDelta]"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"6", " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "d", "-", 
         RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"dot", "[", 
            RowBox[{
             RowBox[{"k", "[", "1", "]"}], ",", 
             RowBox[{"k", "[", "4", "]"}]}], "]"}], "2"], " ", 
          RowBox[{"dphi", "[", "4", "]"}], " ", 
          RowBox[{"phi", "[", "2", "]"}], " ", 
          RowBox[{"phi", "[", "3", "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{"dot", "[", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], ",", 
                RowBox[{"k", "[", "3", "]"}]}], "]"}], "2"], " ", 
             RowBox[{"dphi", "[", "3", "]"}], " ", 
             RowBox[{"phi", "[", "2", "]"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"dot", "[", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], ",", 
                RowBox[{"k", "[", "2", "]"}]}], "]"}], "2"], " ", 
             RowBox[{"dphi", "[", "2", "]"}], " ", 
             RowBox[{"phi", "[", "3", "]"}]}]}], ")"}], " ", 
          RowBox[{"phi", "[", "4", "]"}]}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"3", "+", "d", "-", "\[CapitalDelta]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", "d", "-", "\[CapitalDelta]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"dddphi", "[", "4", "]"}], " ", 
          RowBox[{"phi", "[", "2", "]"}], " ", 
          RowBox[{"phi", "[", "3", "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"dddphi", "[", "3", "]"}], " ", 
             RowBox[{"phi", "[", "2", "]"}]}], "+", 
            RowBox[{
             RowBox[{"dddphi", "[", "2", "]"}], " ", 
             RowBox[{"phi", "[", "3", "]"}]}]}], ")"}], " ", 
          RowBox[{"phi", "[", "4", "]"}]}]}], ")"}], " ", 
       SubsuperscriptBox["k", "1", "2"]}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox["\[Eta]", 
    RowBox[{"3", "-", "\[CapitalDelta]"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"10", "+", 
        RowBox[{"4", " ", "d"}], "-", "\[Beta]", "-", 
        RowBox[{"6", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"dot", "[", 
          RowBox[{
           RowBox[{"k", "[", "1", "]"}], ",", 
           RowBox[{"k", "[", "2", "]"}]}], "]"}], "2"], "+", 
        SuperscriptBox[
         RowBox[{"dot", "[", 
          RowBox[{
           RowBox[{"k", "[", "1", "]"}], ",", 
           RowBox[{"k", "[", "3", "]"}]}], "]"}], "2"], "+", 
        SuperscriptBox[
         RowBox[{"dot", "[", 
          RowBox[{
           RowBox[{"k", "[", "1", "]"}], ",", 
           RowBox[{"k", "[", "4", "]"}]}], "]"}], "2"]}], ")"}], " ", 
      RowBox[{"phi", "[", "2", "]"}], " ", 
      RowBox[{"phi", "[", "3", "]"}], " ", 
      RowBox[{"phi", "[", "4", "]"}]}], "-", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"2", "+", "d", "-", 
        RowBox[{"2", " ", "\[CapitalDelta]"}]}]], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "+", "d", "-", "\[CapitalDelta]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"42", "+", 
         SuperscriptBox["d", "2"], "+", 
         RowBox[{"\[Beta]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "\[CapitalDelta]"}], ")"}]}], "+", 
         RowBox[{"\[CapitalDelta]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "31"}], "+", 
            RowBox[{"3", " ", "\[CapitalDelta]"}]}], ")"}]}], "-", 
         RowBox[{"d", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "19"}], "+", "\[Beta]", "+", 
            RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"ddphi", "[", "4", "]"}], " ", 
          RowBox[{"phi", "[", "2", "]"}], " ", 
          RowBox[{"phi", "[", "3", "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"ddphi", "[", "3", "]"}], " ", 
             RowBox[{"phi", "[", "2", "]"}]}], "+", 
            RowBox[{
             RowBox[{"ddphi", "[", "2", "]"}], " ", 
             RowBox[{"phi", "[", "3", "]"}]}]}], ")"}], " ", 
          RowBox[{"phi", "[", "4", "]"}]}]}], ")"}], " ", 
       SubsuperscriptBox["k", "1", "2"]}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.8728537827056255`*^9, 3.8728538379447637`*^9, 
  3.8729319377419167`*^9},
 CellLabel->"Out[63]=",ExpressionUUID->"a4116cd2-3343-411a-8fa7-cc925ba324e0"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{"Only", " ", "way", " ", "to", " ", "remove", " ", "all", " ", 
     RowBox[{"dddphi", "[", "i", "]"}], " ", "terms", " ", "is", " ", "to", 
     " ", "fix", " ", "\[CapitalDelta]"}], "=", 
    RowBox[{"d", "+", 
     RowBox[{"2.", " ", "Then"}]}]}], ",", " ", 
   RowBox[{
   "leading", " ", "order", " ", "is", " ", "sufficient", " ", "to", " ", 
    "unambiguously", " ", "fix", " ", "coefficients"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.872853887841773*^9, 3.8728539029598193`*^9}, {
  3.8728540171996384`*^9, 
  3.8728540560473804`*^9}},ExpressionUUID->"d4686b0f-56ee-48fd-bd29-\
274c7977040c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{"sGalExp00", "/.", 
    RowBox[{"\[CapitalDelta]", ":>", 
     RowBox[{"d", "+", "2"}]}]}], ",", "\[Eta]", ",", "FullSimplify"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"sGalExp01", "/.", 
     RowBox[{"\[CapitalDelta]", ":>", 
      RowBox[{"d", "+", "2"}]}]}], ",", "\[Eta]", ",", "FullSimplify"}], 
   "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"sGalExp02", "/.", 
     RowBox[{"\[CapitalDelta]", ":>", 
      RowBox[{"d", "+", "2"}]}]}], ",", "\[Eta]", ",", "FullSimplify"}], 
   "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.8728539213575716`*^9, 3.8728539568322277`*^9}, {
  3.8728539929123154`*^9, 3.87285399312764*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"84dc999c-a97f-4655-9e56-e4fd0ef05b2b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "12"}], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "\[Beta]"}], ")"}]}], "+", "\[Gamma]"}], 
    ")"}], " ", 
   SuperscriptBox["\[Eta]", 
    RowBox[{
     RowBox[{"-", "3"}], "-", "d"}]], " ", 
   RowBox[{"phi", "[", "2", "]"}], " ", 
   RowBox[{"phi", "[", "3", "]"}], " ", 
   RowBox[{"phi", "[", "4", "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{"2", "+", 
     RowBox[{"2", " ", "d"}], "+", "\[Beta]"}], ")"}], " ", 
   SuperscriptBox["\[Eta]", 
    RowBox[{
     RowBox[{"-", "1"}], "-", "d"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"ddphi", "[", "4", "]"}], " ", 
      RowBox[{"phi", "[", "2", "]"}], " ", 
      RowBox[{"phi", "[", "3", "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"ddphi", "[", "3", "]"}], " ", 
         RowBox[{"phi", "[", "2", "]"}]}], "+", 
        RowBox[{
         RowBox[{"ddphi", "[", "2", "]"}], " ", 
         RowBox[{"phi", "[", "3", "]"}]}]}], ")"}], " ", 
      RowBox[{"phi", "[", "4", "]"}]}]}], ")"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{"18", "+", "\[Beta]", "+", 
     RowBox[{"d", " ", 
      RowBox[{"(", 
       RowBox[{"8", "+", "\[Beta]"}], ")"}]}]}], ")"}], " ", 
   SuperscriptBox["\[Eta]", 
    RowBox[{
     RowBox[{"-", "2"}], "-", "d"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"dphi", "[", "4", "]"}], " ", 
      RowBox[{"phi", "[", "2", "]"}], " ", 
      RowBox[{"phi", "[", "3", "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"dphi", "[", "3", "]"}], " ", 
         RowBox[{"phi", "[", "2", "]"}]}], "+", 
        RowBox[{
         RowBox[{"dphi", "[", "2", "]"}], " ", 
         RowBox[{"phi", "[", "3", "]"}]}]}], ")"}], " ", 
      RowBox[{"phi", "[", "4", "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.8728539493088818`*^9, 3.8728539575321*^9}, 
   3.8728539946256304`*^9, 3.872931940853614*^9},
 CellLabel->"Out[64]=",ExpressionUUID->"9d25db81-8a3c-4f8f-a0e4-44d637ea99e0"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"To", " ", "remove", " ", 
    RowBox[{"ddphi", "[", "i", "]"}]}], ",", " ", 
   RowBox[{
    RowBox[{"need", " ", "\[Beta]"}], "=", 
    RowBox[{
     RowBox[{"-", "2"}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"d", "+", "1"}], ")"}], ".", " ", "Then"}], " ", "apply", " ", 
     RowBox[{"IBP", "."}]}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.872853997682308*^9, 
  3.8728540582892838`*^9}},ExpressionUUID->"88351953-5e94-4f7b-a685-\
80d1cabc1886"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{"sGalExp00", "//.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[CapitalDelta]", ":>", 
       RowBox[{"d", "+", "2"}]}], ",", 
      RowBox[{"\[Beta]", ":>", 
       RowBox[{
        RowBox[{"-", "2"}], 
        RowBox[{"(", 
         RowBox[{"d", "+", "1"}], ")"}]}]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"dphi", "[", "4", "]"}], " ", 
        RowBox[{"phi", "[", "2", "]"}], " ", 
        RowBox[{"phi", "[", "3", "]"}]}], ":>", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"phi", "[", "4", "]"}]}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"phi", "[", "2", "]"}], 
            RowBox[{"dphi", "[", "3", "]"}]}], "+", 
           RowBox[{
            RowBox[{"dphi", "[", "2", "]"}], 
            RowBox[{"phi", "[", "3", "]"}]}]}], ")"}]}], "+", 
        RowBox[{
         FractionBox["1", "\[Eta]"], "\[CapitalDelta]", " ", 
         RowBox[{"phi", "[", "2", "]"}], " ", 
         RowBox[{"phi", "[", "3", "]"}], 
         RowBox[{"phi", "[", "4", "]"}]}]}]}]}], "}"}]}], ",", "\[Eta]", ",", 
   "FullSimplify"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"sGalExp01", "//.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[CapitalDelta]", ":>", 
         RowBox[{"d", "+", "2"}]}], ",", 
        RowBox[{"\[Beta]", ":>", 
         RowBox[{
          RowBox[{"-", "2"}], 
          RowBox[{"(", 
           RowBox[{"d", "+", "1"}], ")"}]}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"dphi", "[", "4", "]"}], " ", 
          RowBox[{"phi", "[", "2", "]"}], " ", 
          RowBox[{"phi", "[", "3", "]"}]}], ":>", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"phi", "[", "4", "]"}]}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"phi", "[", "2", "]"}], 
              RowBox[{"dphi", "[", "3", "]"}]}], "+", 
             RowBox[{
              RowBox[{"dphi", "[", "2", "]"}], 
              RowBox[{"phi", "[", "3", "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           FractionBox["1", "\[Eta]"], "\[CapitalDelta]", " ", 
           RowBox[{"phi", "[", "2", "]"}], " ", 
           RowBox[{"phi", "[", "3", "]"}], 
           RowBox[{"phi", "[", "4", "]"}]}]}]}]}], "}"}]}], ",", "\[Eta]", 
     ",", "FullSimplify"}], "]"}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Sum", " ", "over", " ", "perms", " ", "mean", " ", "sGalExp01", " ", 
    "now", " ", "only", " ", "contributes", " ", "at", " ", "quadratic", " ", 
    "order"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"sGalExp02", "\[IndentingNewLine]", "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "d"}], ")"}], " ", 
       SuperscriptBox["\[Eta]", 
        RowBox[{
         RowBox[{"-", "1"}], "-", "d"}]], " ", 
       SuperscriptBox[
        SubscriptBox["k", "1"], "2"], 
       RowBox[{"phi", "[", "2", "]"}], " ", 
       RowBox[{"phi", "[", "3", "]"}], " ", 
       RowBox[{"phi", "[", "4", "]"}]}]}], ")"}], "//.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[CapitalDelta]", ":>", 
       RowBox[{"d", "+", "2"}]}], ",", 
      RowBox[{"\[Beta]", ":>", 
       RowBox[{
        RowBox[{"-", "2"}], 
        RowBox[{"(", 
         RowBox[{"d", "+", "1"}], ")"}]}]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"dphi", "[", "4", "]"}], " ", 
        RowBox[{"phi", "[", "2", "]"}], " ", 
        RowBox[{"phi", "[", "3", "]"}]}], ":>", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"phi", "[", "4", "]"}]}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"phi", "[", "2", "]"}], 
            RowBox[{"dphi", "[", "3", "]"}]}], "+", 
           RowBox[{
            RowBox[{"dphi", "[", "2", "]"}], 
            RowBox[{"phi", "[", "3", "]"}]}]}], ")"}]}], "+", 
        RowBox[{
         FractionBox["1", "\[Eta]"], "\[CapitalDelta]", " ", 
         RowBox[{"phi", "[", "2", "]"}], " ", 
         RowBox[{"phi", "[", "3", "]"}], 
         RowBox[{"phi", "[", "4", "]"}]}]}]}]}], "}"}]}], ",", "\[Eta]", ",", 
   "FullSimplify"}], "]"}]}], "Input",
 CellChangeTimes->{{3.8728540365953264`*^9, 3.872854195327495*^9}, {
  3.8728542487864804`*^9, 3.8728542617174215`*^9}},
 CellLabel->"In[67]:=",ExpressionUUID->"7d90e375-9ad6-43ee-9b14-1398c89e0855"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"4", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"2", "+", "d"}], ")"}], "3"]}], "+", "\[Gamma]"}], ")"}], " ", 
  SuperscriptBox["\[Eta]", 
   RowBox[{
    RowBox[{"-", "3"}], "-", "d"}]], " ", 
  RowBox[{"phi", "[", "2", "]"}], " ", 
  RowBox[{"phi", "[", "3", "]"}], " ", 
  RowBox[{"phi", "[", "4", "]"}]}]], "Output",
 CellChangeTimes->{{3.872854073618412*^9, 3.872854102998527*^9}, {
   3.8728541481111765`*^9, 3.872854152105272*^9}, {3.872854257352599*^9, 
   3.8728542622036514`*^9}, 3.8729319436086607`*^9},
 CellLabel->"Out[67]=",ExpressionUUID->"02a5b328-da42-4999-8bbf-b29eed716438"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"4", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", "+", "d"}], ")"}], "3"]}], "+", "\[Gamma]"}], ")"}], " ", 
   SuperscriptBox["\[Eta]", 
    RowBox[{
     RowBox[{"-", "1"}], "-", "d"}]], " ", 
   RowBox[{"phi", "[", "2", "]"}], " ", 
   RowBox[{"phi", "[", "3", "]"}], " ", 
   RowBox[{"phi", "[", "4", "]"}], " ", 
   SubsuperscriptBox["k", "1", "2"]}], 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{"2", "+", "d"}], ")"}]}]]], "Output",
 CellChangeTimes->{{3.872854073618412*^9, 3.872854102998527*^9}, {
   3.8728541481111765`*^9, 3.872854152105272*^9}, {3.872854257352599*^9, 
   3.8728542622036514`*^9}, 3.8729319436675034`*^9},
 CellLabel->"Out[69]=",ExpressionUUID->"e20da274-9546-4936-b753-a9ea6e64ab0d"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Clearly", ",", " ", 
   RowBox[{"\[Gamma]", "=", 
    RowBox[{
     RowBox[{"-", "4"}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"d", "+", "2"}], ")"}], "3"], " ", "for", " ", "these", " ", 
     "to", " ", "vanish"}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.872854264894601*^9, 3.8728542755078363`*^9}, {
  3.8729319498522387`*^9, 
  3.872931952715823*^9}},ExpressionUUID->"f5b9e3d1-4e3e-4b29-b173-\
6e56bb356c01"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["6pt Soft Limits", "Section",
 CellChangeTimes->{{3.8728485651531754`*^9, 
  3.8728485673141556`*^9}},ExpressionUUID->"435186b9-52a2-41a5-9e92-\
64079a7c1549"],

Cell[CellGroupData[{

Cell["Recap of 4pt DBI/ sGal at leading order", "Subsection",
 CellChangeTimes->{{3.8728488762899895`*^9, 
  3.8728488841637907`*^9}},ExpressionUUID->"9466ec89-1b5d-49df-a1c7-\
4a0d76ec828d"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
   "As", " ", "a", " ", "demo", " ", "of", " ", "the", " ", "techniques", " ",
     "in", " ", "the", " ", "appendix"}], ",", " ", 
   RowBox[{
   "we", " ", "will", " ", "first", " ", "apply", " ", "them", " ", "to", " ",
     "the", " ", "leading", " ", "order", " ", "calculations", " ", "for", 
    " ", "4", "pt", " ", "DBI", " ", "and", " ", 
    RowBox[{"sGal", ".", " ", "This"}], " ", "requires", " ", "having", " ", 
    "already", " ", "used", " ", "the", " ", "subleading", " ", "limits", " ",
     "to", " ", "fix", " ", "\[CapitalDelta]", " ", "since", " ", "the", " ", 
    "leading", " ", "order", " ", "will", " ", "not", " ", "determine", " ", 
    "this", " ", 
    RowBox[{"uniquely", "."}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.8728542910974092`*^9, 
  3.8728543615714607`*^9}},ExpressionUUID->"33375e04-f923-4e5b-a877-\
e2d40d44b2d9"],

Cell[CellGroupData[{

Cell["DBI 4pt", "Subsubsection",
 CellChangeTimes->{{3.8728558250692577`*^9, 
  3.8728558267342825`*^9}},ExpressionUUID->"926ceb37-236d-4241-ab61-\
95a899e35445"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DBI4ptWC", " ", "=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"cD", "[", 
        RowBox[{"1", ",", "2"}], "]"}], ".", 
       RowBox[{"cD", "[", 
        RowBox[{"1", ",", "2"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"cD", "[", 
        RowBox[{"1", ",", "3"}], "]"}], ".", 
       RowBox[{"cD", "[", 
        RowBox[{"1", ",", "3"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"cD", "[", 
        RowBox[{"1", ",", "4"}], "]"}], ".", 
       RowBox[{"cD", "[", 
        RowBox[{"1", ",", "4"}], "]"}]}], "+", "\[Gamma]"}], ")"}], ".", 
    "C4"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.872854555715155*^9, 3.872854569231601*^9}},
 CellLabel->
  "In[279]:=",ExpressionUUID->"39ed6107-c2a6-4405-8ef6-aa9482634068"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "First", " ", "apply", " ", "CWI", " ", "and", " ", "sort", " ", "any", " ", 
   RowBox[{"commutators", "/", " ", "mass"}], " ", "terms"}], "*)"}]], "Input",
 CellChangeTimes->{{3.872854523428929*^9, 
  3.8728545440992537`*^9}},ExpressionUUID->"2393416a-e1f5-4e2c-b014-\
9f7035f49c7b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Simplify", "[", 
   RowBox[{"checkComm", "[", 
    RowBox[{
     RowBox[{"DBI4ptWC", "//.", 
      RowBox[{
       RowBox[{"cD", "[", 
        RowBox[{"i_", ",", "4"}], "]"}], ":>", 
       RowBox[{"-", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"cD", "[", 
           RowBox[{"i", ",", "j"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", "3"}], "}"}]}], "]"}]}]}]}], "//.", 
     RowBox[{
      RowBox[{"cD", "[", 
       RowBox[{"i_", ",", "i_"}], "]"}], ":>", 
      RowBox[{"(", 
       RowBox[{"d", "+", "1"}], ")"}]}]}], "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DBI4ptIntegrand", "=", 
   RowBox[{"evalIntegrand", "[", "%", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"DBI4ptSoft", "=", 
  RowBox[{"leadingsoftLimk1", "[", 
   RowBox[{"%", ",", 
    RowBox[{"d", "+", "1"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.87285457406447*^9, 3.8728546073803864`*^9}, {
  3.8728546943864727`*^9, 3.872854708704424*^9}, {3.872854839391639*^9, 
  3.872854860447421*^9}},
 CellLabel->"In[70]:=",ExpressionUUID->"cb8afc13-0165-4118-a583-4dbdc7a00260"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"5", "+", 
     RowBox[{"6", " ", "d"}], "+", 
     SuperscriptBox["d", "2"], "+", "\[Gamma]"}], ")"}], " ", 
   RowBox[{"phi", "[", "2", "]"}], " ", 
   RowBox[{"phi", "[", "3", "]"}], " ", 
   RowBox[{"phi", "[", "4", "]"}]}], "-", 
  RowBox[{"2", " ", "\[Eta]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"dphi", "[", "3", "]"}], " ", 
      RowBox[{"phi", "[", "2", "]"}]}], "+", 
     RowBox[{
      RowBox[{"dphi", "[", "2", "]"}], " ", 
      RowBox[{"phi", "[", "3", "]"}]}]}], ")"}], " ", 
   RowBox[{"phi", "[", "4", "]"}]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["\[Eta]", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"dphi", "[", "2", "]"}], " ", 
      RowBox[{"dphi", "[", "3", "]"}]}], "+", 
     RowBox[{
      RowBox[{"dot", "[", 
       RowBox[{
        RowBox[{"k", "[", "2", "]"}], ",", 
        RowBox[{"k", "[", "3", "]"}]}], "]"}], " ", 
      RowBox[{"phi", "[", "2", "]"}], " ", 
      RowBox[{"phi", "[", "3", "]"}]}]}], ")"}], " ", 
   RowBox[{"phi", "[", "4", "]"}]}]}]], "Output",
 CellChangeTimes->{{3.87285460024061*^9, 3.8728546076330037`*^9}, {
   3.8728546985538163`*^9, 3.8728547093010426`*^9}, {3.872854851553422*^9, 
   3.8728548721961093`*^9}, 3.8729319598561664`*^9},
 CellLabel->"Out[72]=",ExpressionUUID->"171415fc-6dc5-4e34-a0a6-aad1d7cd52a0"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"For", " ", "next", " ", "step"}], ",", " ", 
   RowBox[{
    RowBox[{
    "can", " ", "either", " ", "recognise", " ", "soft", " ", "limit", " ", 
     "of", " ", 
     RowBox[{"CWI", " ", "[", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["D", "1"], "+", 
          SubscriptBox["D", "2"], "+", 
          SubscriptBox["D", "3"]}], ")"}], "2"], "-", 
       SuperscriptBox[
        SubscriptBox["D", "4"], "2"]}], "]"}], "C4"}], "=", "0"}]}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.8728548858782797`*^9, 3.8728548989113736`*^9}, {
  3.8728549702592015`*^9, 
  3.8728550125625095`*^9}},ExpressionUUID->"fc7be5bf-28da-449d-9247-\
7175ab5ce94f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DBI4ptCWI", "=", 
  RowBox[{"leadingsoftLimk1", "[", 
   RowBox[{
    RowBox[{"evalIntegrand", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"cD", "[", 
         RowBox[{"2", ",", "3"}], "]"}], "+", 
        RowBox[{"cD", "[", 
         RowBox[{"1", ",", "3"}], "]"}], "+", 
        RowBox[{"cD", "[", 
         RowBox[{"1", ",", "2"}], "]"}], "+", "d", "+", "1"}], ")"}], ".", 
      "C4"}], "]"}], ",", 
    RowBox[{"d", "+", "1"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.872854908801513*^9, 3.872854964943278*^9}, {
  3.8728550235347357`*^9, 3.8728550326271796`*^9}},
 CellLabel->"In[73]:=",ExpressionUUID->"577b25ae-435a-46b9-8256-d9cb0fff444d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "+", "d"}], ")"}], " ", 
   RowBox[{"phi", "[", "2", "]"}], " ", 
   RowBox[{"phi", "[", "3", "]"}], " ", 
   RowBox[{"phi", "[", "4", "]"}]}], "-", 
  RowBox[{"\[Eta]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"dphi", "[", "3", "]"}], " ", 
      RowBox[{"phi", "[", "2", "]"}]}], "+", 
     RowBox[{
      RowBox[{"dphi", "[", "2", "]"}], " ", 
      RowBox[{"phi", "[", "3", "]"}]}]}], ")"}], " ", 
   RowBox[{"phi", "[", "4", "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["\[Eta]", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"dphi", "[", "2", "]"}], " ", 
      RowBox[{"dphi", "[", "3", "]"}]}], "+", 
     RowBox[{
      RowBox[{"dot", "[", 
       RowBox[{
        RowBox[{"k", "[", "2", "]"}], ",", 
        RowBox[{"k", "[", "3", "]"}]}], "]"}], " ", 
      RowBox[{"phi", "[", "2", "]"}], " ", 
      RowBox[{"phi", "[", "3", "]"}]}]}], ")"}], " ", 
   RowBox[{"phi", "[", "4", "]"}]}]}]], "Output",
 CellChangeTimes->{{3.872854916562668*^9, 3.8728549274606056`*^9}, 
   3.872854966052622*^9, {3.872855016129738*^9, 3.872855033170951*^9}, 
   3.8729319619217014`*^9},
 CellLabel->"Out[73]=",ExpressionUUID->"d44f6bd5-48cb-4152-a164-4d20ac86cd3d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"DBI4ptSoft", "-", 
     RowBox[{"2", "DBI4ptCWI"}]}], ")"}], ",", "\[Eta]", ",", 
   "FullSimplify"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"DBI4ptSoft", "-", 
     RowBox[{"2", "DBI4ptCWI"}]}], ")"}], "/.", 
   RowBox[{"\[Gamma]", ":>", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{"d", "+", "1"}], ")"}]}], 
     RowBox[{"(", 
      RowBox[{"d", "+", "3"}], ")"}]}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.8728551046433325`*^9, 3.872855118511134*^9}},
 CellLabel->"In[74]:=",ExpressionUUID->"96caacc9-71b5-4f32-883e-7e1d90b58464"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"3", "+", 
    RowBox[{"d", " ", 
     RowBox[{"(", 
      RowBox[{"4", "+", "d"}], ")"}]}], "+", "\[Gamma]"}], ")"}], " ", 
  RowBox[{"phi", "[", "2", "]"}], " ", 
  RowBox[{"phi", "[", "3", "]"}], " ", 
  RowBox[{"phi", "[", "4", "]"}]}]], "Output",
 CellChangeTimes->{{3.8728551134160037`*^9, 3.872855118935601*^9}, 
   3.8729319635682106`*^9},
 CellLabel->"Out[74]=",ExpressionUUID->"e1474f46-a038-4ce3-920e-c71ab7b9c116"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.8728551134160037`*^9, 3.872855118935601*^9}, 
   3.872931963572199*^9},
 CellLabel->"Out[75]=",ExpressionUUID->"73c8ef34-d3e7-4472-99ab-3a02e7ab32d3"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "Or", " ", "we", " ", "apply", " ", "boundary", " ", "momentum", " ", 
   "conservation", " ", "followed", " ", "by", " ", "EoM"}], "*)"}]], "Input",
 CellChangeTimes->{{3.8728551219265804`*^9, 
  3.87285513806709*^9}},ExpressionUUID->"36cf5ac7-bbba-4522-b68f-\
c29456ae2a61"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"DBI4ptSoftRed", " ", "=", " ", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Expand", "[", 
      RowBox[{"DBI4ptSoft", "/.", 
       RowBox[{
        RowBox[{"dot", "[", 
         RowBox[{
          RowBox[{"k", "[", "2", "]"}], ",", 
          RowBox[{"k", "[", "3", "]"}]}], "]"}], ":>", 
        RowBox[{
         FractionBox["1", "2"], 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            SubscriptBox["k", "4"], "2"], "-", 
           SuperscriptBox[
            SubscriptBox["k", "2"], "2"], "-", 
           SuperscriptBox[
            SubscriptBox["k", "3"], "2"]}], ")"}]}]}]}], "]"}], "//.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         SuperscriptBox[
          SubscriptBox["k", "i_"], "2"], " ", 
         RowBox[{"phi", "[", "i_", "]"}]}], ":>", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"ddphi", "[", "i", "]"}]}], "+", 
          RowBox[{
           FractionBox[
            RowBox[{"(", 
             RowBox[{"d", "-", "1"}], ")"}], "\[Eta]"], 
           RowBox[{"dphi", "[", "i", "]"}]}], "+", 
          RowBox[{
           FractionBox[
            RowBox[{"\[CapitalDelta]", 
             RowBox[{"(", 
              RowBox[{"\[CapitalDelta]", "-", "d"}], ")"}]}], 
            SuperscriptBox["\[Eta]", "2"]], 
           RowBox[{"phi", "[", "i", "]"}]}]}], "/;", 
         RowBox[{"i", "!=", "1"}]}]}], ",", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          SubscriptBox["k", "i_"], "2"], " ", 
         RowBox[{"dphi", "[", "i_", "]"}]}], ":>", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"dddphi", "[", "i", "]"}]}], "+", 
          RowBox[{
           FractionBox[
            RowBox[{"d", "-", "1"}], "\[Eta]"], 
           RowBox[{"ddphi", "[", "i", "]"}]}], "-", 
          RowBox[{
           FractionBox[
            RowBox[{"d", "-", "1"}], 
            SuperscriptBox["\[Eta]", "2"]], 
           RowBox[{"dphi", "[", "i", "]"}]}], "+", 
          RowBox[{
           FractionBox[
            RowBox[{"\[CapitalDelta]", 
             RowBox[{"(", 
              RowBox[{"\[CapitalDelta]", "-", "d"}], ")"}]}], 
            SuperscriptBox["\[Eta]", "2"]], 
           RowBox[{"dphi", "[", "i", "]"}]}], "-", 
          RowBox[{
           FractionBox[
            RowBox[{"2", "\[CapitalDelta]", 
             RowBox[{"(", 
              RowBox[{"\[CapitalDelta]", "-", "d"}], ")"}]}], 
            SuperscriptBox["\[Eta]", "3"]], 
           RowBox[{"phi", "[", "i", "]"}]}]}], "/;", 
         RowBox[{"i", "!=", "1"}]}]}], ",", 
       RowBox[{"\[CapitalDelta]", ":>", 
        RowBox[{"d", "+", "1"}]}]}], "}"}]}], ",", "\[Eta]", ",", 
    "FullSimplify"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Coefficient", "[", 
   RowBox[{"%", ",", 
    RowBox[{"ddphi", "[", "4", "]"}]}], "]"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"IBP", " ", "to", " ", "remove", " ", 
     RowBox[{"ddphi", "[", "4", "]"}]}], ",", 
    RowBox[{"recalling", " ", 
     FractionBox["1", 
      SuperscriptBox["\[Eta]", 
       RowBox[{"\[CapitalDelta]", "+", "1"}]]], " ", "factored", " ", "out", 
     " ", "of", " ", "integrand"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{"%%", "+", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Eta]", "2"], 
       RowBox[{"phi", "[", "2", "]"}], 
       RowBox[{"phi", "[", "3", "]"}], 
       RowBox[{"ddphi", "[", "4", "]"}]}], " ", "\[IndentingNewLine]", "-", 
      RowBox[{"d", 
       RowBox[{"(", 
        RowBox[{"d", "+", "1"}], ")"}], 
       RowBox[{"phi", "[", "2", "]"}], 
       RowBox[{"phi", "[", "3", "]"}], 
       RowBox[{"phi", "[", "4", "]"}]}], "\[IndentingNewLine]", "+", 
      RowBox[{"2", "d", " ", "\[Eta]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"phi", "[", "2", "]"}], 
          RowBox[{"dphi", "[", "3", "]"}]}], "+", 
         RowBox[{
          RowBox[{"dphi", "[", "2", "]"}], 
          RowBox[{"phi", "[", "3", "]"}]}]}], ")"}], 
       RowBox[{"phi", "[", "4", "]"}]}], " ", "\[IndentingNewLine]", "-", 
      RowBox[{
       SuperscriptBox["\[Eta]", "2"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"ddphi", "[", "2", "]"}], 
          RowBox[{"phi", "[", "3", "]"}]}], "+", 
         RowBox[{"2", 
          RowBox[{"dphi", "[", "2", "]"}], 
          RowBox[{"dphi", "[", "3", "]"}]}], "+", 
         RowBox[{
          RowBox[{"phi", "[", "2", "]"}], 
          RowBox[{"ddphi", "[", "3", "]"}]}]}], ")"}], 
       RowBox[{"phi", "[", "4", "]"}]}]}], ")"}]}], ",", "\[Eta]", ",", 
   "FullSimplify"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"%", ",", 
     RowBox[{"dphi", "[", "4", "]"}]}], "]"}], "]"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"IBP", " ", "to", " ", "remove", " ", 
    RowBox[{"dphi", "[", "4", "]"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{"%%", "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"d", "-", "1"}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Eta]", " ", 
        RowBox[{"phi", "[", "2", "]"}], 
        RowBox[{"phi", "[", "3", "]"}], 
        RowBox[{"dphi", "[", "4", "]"}]}], " ", "\[IndentingNewLine]", "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"d", "+", "1"}], ")"}], 
        RowBox[{"phi", "[", "2", "]"}], 
        RowBox[{"phi", "[", "3", "]"}], 
        RowBox[{"phi", "[", "4", "]"}]}], "\[IndentingNewLine]", "+", 
       RowBox[{"\[Eta]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"phi", "[", "2", "]"}], 
           RowBox[{"dphi", "[", "3", "]"}]}], "+", 
          RowBox[{
           RowBox[{"dphi", "[", "2", "]"}], 
           RowBox[{"phi", "[", "3", "]"}]}]}], ")"}], 
        RowBox[{"phi", "[", "4", "]"}]}]}], " ", ")"}]}]}], ",", "\[Eta]", 
   ",", "FullSimplify"}], "]"}]}], "Input",
 CellChangeTimes->{{3.8728551430073566`*^9, 3.872855273654846*^9}, {
  3.87285543825961*^9, 3.8728554410096717`*^9}, {3.8728557609902334`*^9, 
  3.8728557893593206`*^9}, {3.8729197227267632`*^9, 3.8729197342193756`*^9}},
 CellLabel->"In[76]:=",ExpressionUUID->"c4fa8bc3-b268-4db2-bcd1-b46d423aa744"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"4", "+", 
     RowBox[{"d", " ", 
      RowBox[{"(", 
       RowBox[{"5", "+", "d"}], ")"}]}], "+", "\[Gamma]"}], ")"}], " ", 
   RowBox[{"phi", "[", "2", "]"}], " ", 
   RowBox[{"phi", "[", "3", "]"}], " ", 
   RowBox[{"phi", "[", "4", "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["\[Eta]", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"ddphi", "[", "4", "]"}]}], " ", 
      RowBox[{"phi", "[", "2", "]"}], " ", 
      RowBox[{"phi", "[", "3", "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"dphi", "[", "2", "]"}], " ", 
         RowBox[{"dphi", "[", "3", "]"}]}], "+", 
        RowBox[{
         RowBox[{"ddphi", "[", "3", "]"}], " ", 
         RowBox[{"phi", "[", "2", "]"}]}], "+", 
        RowBox[{
         RowBox[{"ddphi", "[", "2", "]"}], " ", 
         RowBox[{"phi", "[", "3", "]"}]}]}], ")"}], " ", 
      RowBox[{"phi", "[", "4", "]"}]}]}], ")"}]}], "+", 
  RowBox[{"\[Eta]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
      RowBox[{"dphi", "[", "4", "]"}], " ", 
      RowBox[{"phi", "[", "2", "]"}], " ", 
      RowBox[{"phi", "[", "3", "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"dphi", "[", "3", "]"}], " ", 
         RowBox[{"phi", "[", "2", "]"}]}], "+", 
        RowBox[{
         RowBox[{"dphi", "[", "2", "]"}], " ", 
         RowBox[{"phi", "[", "3", "]"}]}]}], ")"}], " ", 
      RowBox[{"phi", "[", "4", "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.8728551937553253`*^9, 3.8728552740043745`*^9}, 
   3.8728554421513205`*^9, 3.8728557267626815`*^9, 3.87285579087685*^9, 
   3.872931971035239*^9},
 CellLabel->"Out[76]=",ExpressionUUID->"270af8a8-51ea-4d53-87d0-8eb083c655e4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   SuperscriptBox["\[Eta]", "2"]}], " ", 
  RowBox[{"phi", "[", "2", "]"}], " ", 
  RowBox[{"phi", "[", "3", "]"}]}]], "Output",
 CellChangeTimes->{{3.8728551937553253`*^9, 3.8728552740043745`*^9}, 
   3.8728554421513205`*^9, 3.8728557267626815`*^9, 3.87285579087685*^9, 
   3.8729319710402265`*^9},
 CellLabel->"Out[77]=",ExpressionUUID->"ceadf50c-43c0-42d7-a1b5-2501714b0c5e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"4", "+", 
     RowBox[{"4", " ", "d"}], "+", "\[Gamma]"}], ")"}], " ", 
   RowBox[{"phi", "[", "2", "]"}], " ", 
   RowBox[{"phi", "[", "3", "]"}], " ", 
   RowBox[{"phi", "[", "4", "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", "\[Eta]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"dphi", "[", "4", "]"}], " ", 
      RowBox[{"phi", "[", "2", "]"}], " ", 
      RowBox[{"phi", "[", "3", "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"dphi", "[", "3", "]"}], " ", 
         RowBox[{"phi", "[", "2", "]"}]}], "+", 
        RowBox[{
         RowBox[{"dphi", "[", "2", "]"}], " ", 
         RowBox[{"phi", "[", "3", "]"}]}]}], ")"}], " ", 
      RowBox[{"phi", "[", "4", "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.8728551937553253`*^9, 3.8728552740043745`*^9}, 
   3.8728554421513205`*^9, 3.8728557267626815`*^9, 3.87285579087685*^9, 
   3.8729319710452127`*^9},
 CellLabel->"Out[78]=",ExpressionUUID->"03d4a8ac-32b6-4103-a87f-9b3310d93588"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", "\[Eta]", " ", 
  RowBox[{"phi", "[", "2", "]"}], " ", 
  RowBox[{"phi", "[", "3", "]"}]}]], "Output",
 CellChangeTimes->{{3.8728551937553253`*^9, 3.8728552740043745`*^9}, 
   3.8728554421513205`*^9, 3.8728557267626815`*^9, 3.87285579087685*^9, 
   3.872931971049202*^9},
 CellLabel->"Out[79]=",ExpressionUUID->"fb16d34d-d907-44d4-8c70-2745a3bbdc23"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"3", "+", 
    RowBox[{"d", " ", 
     RowBox[{"(", 
      RowBox[{"4", "+", "d"}], ")"}]}], "+", "\[Gamma]"}], ")"}], " ", 
  RowBox[{"phi", "[", "2", "]"}], " ", 
  RowBox[{"phi", "[", "3", "]"}], " ", 
  RowBox[{"phi", "[", "4", "]"}]}]], "Output",
 CellChangeTimes->{{3.8728551937553253`*^9, 3.8728552740043745`*^9}, 
   3.8728554421513205`*^9, 3.8728557267626815`*^9, 3.87285579087685*^9, 
   3.872931971053191*^9},
 CellLabel->"Out[80]=",ExpressionUUID->"35829f42-8753-4751-b02d-132eee0025f6"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Again", ",", " ", 
   RowBox[{
    RowBox[{"get", " ", "\[Gamma]"}], "=", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{"d", "+", "1"}], ")"}]}], 
     RowBox[{"(", 
      RowBox[{"d", "+", "3"}], ")"}]}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.872855796508192*^9, 
  3.8728558054221673`*^9}},ExpressionUUID->"5785fcb3-3733-405e-b44c-\
d0d340257f2a"]
}, Closed]],

Cell[CellGroupData[{

Cell["sGal 4pt", "Subsubsection",
 CellChangeTimes->{{3.8728558322754173`*^9, 
  3.872855834350659*^9}},ExpressionUUID->"e37fe5eb-d43b-46ff-abdc-\
3847add4f9b7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sGal4ptWC", " ", "=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"cD", "[", 
        RowBox[{"1", ",", "2"}], "]"}], ".", 
       RowBox[{"cD", "[", 
        RowBox[{"1", ",", "2"}], "]"}], ".", 
       RowBox[{"cD", "[", 
        RowBox[{"1", ",", "2"}], "]"}]}], "\[IndentingNewLine]", "+", 
      RowBox[{
       RowBox[{"cD", "[", 
        RowBox[{"1", ",", "3"}], "]"}], ".", 
       RowBox[{"cD", "[", 
        RowBox[{"1", ",", "3"}], "]"}], ".", 
       RowBox[{"cD", "[", 
        RowBox[{"1", ",", "3"}], "]"}]}], "\[IndentingNewLine]", "+", 
      RowBox[{
       RowBox[{"cD", "[", 
        RowBox[{"1", ",", "4"}], "]"}], ".", 
       RowBox[{"cD", "[", 
        RowBox[{"1", ",", "4"}], "]"}], ".", 
       RowBox[{"cD", "[", 
        RowBox[{"1", ",", "4"}], "]"}]}], "\[IndentingNewLine]", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"d", "-", "\[Beta]"}], ")"}], 
       RowBox[{
        RowBox[{"cD", "[", 
         RowBox[{"1", ",", "2"}], "]"}], ".", 
        RowBox[{"cD", "[", 
         RowBox[{"1", ",", "2"}], "]"}]}]}], "\[IndentingNewLine]", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"d", "-", "\[Beta]"}], ")"}], 
       RowBox[{
        RowBox[{"cD", "[", 
         RowBox[{"1", ",", "3"}], "]"}], ".", 
        RowBox[{"cD", "[", 
         RowBox[{"1", ",", "3"}], "]"}]}]}], "\[IndentingNewLine]", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"d", "-", "\[Beta]"}], ")"}], 
       RowBox[{
        RowBox[{"cD", "[", 
         RowBox[{"1", ",", "4"}], "]"}], ".", 
        RowBox[{"cD", "[", 
         RowBox[{"1", ",", "4"}], "]"}]}]}], "\[IndentingNewLine]", "+", 
      "\[Gamma]"}], ")"}], ".", "C4"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.872855846162159*^9, 3.8728558748350797`*^9}},
 CellLabel->"In[81]:=",ExpressionUUID->"dc2ca13a-c57e-481f-906c-5c149f447359"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Simplify", "[", 
   RowBox[{"checkComm", "[", 
    RowBox[{
     RowBox[{"sGal4ptWC", "//.", 
      RowBox[{
       RowBox[{"cD", "[", 
        RowBox[{"i_", ",", "4"}], "]"}], ":>", 
       RowBox[{"-", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"cD", "[", 
           RowBox[{"i", ",", "j"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", "3"}], "}"}]}], "]"}]}]}]}], "//.", 
     RowBox[{
      RowBox[{"cD", "[", 
       RowBox[{"i_", ",", "i_"}], "]"}], ":>", 
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{"d", "+", "2"}], ")"}]}]}]}], "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sGal4ptIntegrand", "=", 
   RowBox[{"evalIntegrand", "[", "%", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"sGalptSoft", "=", 
  RowBox[{"leadingsoftLimk1", "[", 
   RowBox[{"%", ",", 
    RowBox[{"d", "+", "2"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.8728558929110765`*^9, 3.8728558995860567`*^9}, {
  3.8729196366739655`*^9, 3.8729196408770647`*^9}},
 CellLabel->"In[82]:=",ExpressionUUID->"d4a401e8-df9c-49f2-a4fc-a5165eceb994"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"256", "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["d", "3"]}], "+", 
       RowBox[{"48", " ", "\[Beta]"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["d", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"16", "+", "\[Beta]"}], ")"}]}], "+", 
       RowBox[{"16", " ", "d", " ", 
        RowBox[{"(", 
         RowBox[{"15", "+", 
          RowBox[{"2", " ", "\[Beta]"}]}], ")"}]}], "-", "\[Gamma]"}], ")"}], 
     " ", 
     RowBox[{"phi", "[", "2", "]"}], " ", 
     RowBox[{"phi", "[", "3", "]"}], " ", 
     RowBox[{"phi", "[", "4", "]"}]}], ")"}]}], "+", 
  RowBox[{"4", " ", 
   RowBox[{"(", 
    RowBox[{"26", "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["d", "2"]}], "+", 
     RowBox[{"3", " ", "\[Beta]"}], "+", 
     RowBox[{"d", " ", 
      RowBox[{"(", 
       RowBox[{"16", "+", "\[Beta]"}], ")"}]}]}], ")"}], " ", "\[Eta]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"dphi", "[", "3", "]"}], " ", 
      RowBox[{"phi", "[", "2", "]"}]}], "+", 
     RowBox[{
      RowBox[{"dphi", "[", "2", "]"}], " ", 
      RowBox[{"phi", "[", "3", "]"}]}]}], ")"}], " ", 
   RowBox[{"phi", "[", "4", "]"}]}], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["\[Eta]", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"8", "+", 
        RowBox[{"3", " ", "d"}], "+", "\[Beta]"}], ")"}], " ", 
      RowBox[{"dphi", "[", "2", "]"}], " ", 
      RowBox[{"dphi", "[", "3", "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"6", "+", 
        RowBox[{"4", " ", "d"}], "+", "\[Beta]"}], ")"}], " ", 
      RowBox[{"dot", "[", 
       RowBox[{
        RowBox[{"k", "[", "2", "]"}], ",", 
        RowBox[{"k", "[", "3", "]"}]}], "]"}], " ", 
      RowBox[{"phi", "[", "2", "]"}], " ", 
      RowBox[{"phi", "[", "3", "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"6", "+", 
        RowBox[{"2", " ", "d"}], "+", "\[Beta]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"ddphi", "[", "3", "]"}], " ", 
         RowBox[{"phi", "[", "2", "]"}]}], "+", 
        RowBox[{
         RowBox[{"ddphi", "[", "2", "]"}], " ", 
         RowBox[{"phi", "[", "3", "]"}]}]}], ")"}]}]}], ")"}], " ", 
   RowBox[{"phi", "[", "4", "]"}]}], "+", 
  RowBox[{"16", " ", 
   SuperscriptBox["\[Eta]", "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"ddphi", "[", "3", "]"}], " ", 
      RowBox[{"dphi", "[", "2", "]"}]}], "+", 
     RowBox[{
      RowBox[{"ddphi", "[", "2", "]"}], " ", 
      RowBox[{"dphi", "[", "3", "]"}]}], "+", 
     RowBox[{
      RowBox[{"dot", "[", 
       RowBox[{
        RowBox[{"k", "[", "2", "]"}], ",", 
        RowBox[{"k", "[", "3", "]"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"dphi", "[", "3", "]"}], " ", 
         RowBox[{"phi", "[", "2", "]"}]}], "+", 
        RowBox[{
         RowBox[{"dphi", "[", "2", "]"}], " ", 
         RowBox[{"phi", "[", "3", "]"}]}]}], ")"}]}]}], ")"}], " ", 
   RowBox[{"phi", "[", "4", "]"}]}]}]], "Output",
 CellChangeTimes->{3.8728559030746403`*^9, 3.8729196440039625`*^9, 
  3.872931994633893*^9},
 CellLabel->"Out[84]=",ExpressionUUID->"9586cb3f-7731-4d41-b941-a102347e6fb7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"sGal4ptSoftRed", " ", "=", " ", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Expand", "[", 
      RowBox[{"sGalptSoft", "/.", 
       RowBox[{
        RowBox[{"dot", "[", 
         RowBox[{
          RowBox[{"k", "[", "2", "]"}], ",", 
          RowBox[{"k", "[", "3", "]"}]}], "]"}], ":>", 
        RowBox[{
         FractionBox["1", "2"], 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            SubscriptBox["k", "4"], "2"], "-", 
           SuperscriptBox[
            SubscriptBox["k", "2"], "2"], "-", 
           SuperscriptBox[
            SubscriptBox["k", "3"], "2"]}], ")"}]}]}]}], "]"}], "//.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         SuperscriptBox[
          SubscriptBox["k", "i_"], "2"], " ", 
         RowBox[{"phi", "[", "i_", "]"}]}], ":>", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"ddphi", "[", "i", "]"}]}], "+", 
          RowBox[{
           FractionBox[
            RowBox[{"(", 
             RowBox[{"d", "-", "1"}], ")"}], "\[Eta]"], 
           RowBox[{"dphi", "[", "i", "]"}]}], "+", 
          RowBox[{
           FractionBox[
            RowBox[{"\[CapitalDelta]", 
             RowBox[{"(", 
              RowBox[{"\[CapitalDelta]", "-", "d"}], ")"}]}], 
            SuperscriptBox["\[Eta]", "2"]], 
           RowBox[{"phi", "[", "i", "]"}]}]}], "/;", 
         RowBox[{"i", "!=", "1"}]}]}], ",", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          SubscriptBox["k", "i_"], "2"], " ", 
         RowBox[{"dphi", "[", "i_", "]"}]}], ":>", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"dddphi", "[", "i", "]"}]}], "+", 
          RowBox[{
           FractionBox[
            RowBox[{"d", "-", "1"}], "\[Eta]"], 
           RowBox[{"ddphi", "[", "i", "]"}]}], "-", 
          RowBox[{
           FractionBox[
            RowBox[{"d", "-", "1"}], 
            SuperscriptBox["\[Eta]", "2"]], 
           RowBox[{"dphi", "[", "i", "]"}]}], "+", 
          RowBox[{
           FractionBox[
            RowBox[{"\[CapitalDelta]", 
             RowBox[{"(", 
              RowBox[{"\[CapitalDelta]", "-", "d"}], ")"}]}], 
            SuperscriptBox["\[Eta]", "2"]], 
           RowBox[{"dphi", "[", "i", "]"}]}], "-", 
          RowBox[{
           FractionBox[
            RowBox[{"2", "\[CapitalDelta]", 
             RowBox[{"(", 
              RowBox[{"\[CapitalDelta]", "-", "d"}], ")"}]}], 
            SuperscriptBox["\[Eta]", "3"]], 
           RowBox[{"phi", "[", "i", "]"}]}]}], "/;", 
         RowBox[{"i", "!=", "1"}]}]}], ",", 
       RowBox[{"\[CapitalDelta]", ":>", 
        RowBox[{"d", "+", "2"}]}]}], "}"}]}], ",", "\[Eta]", ",", 
    "FullSimplify"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"%", ",", 
     RowBox[{"ddphi", "[", "4", "]"}]}], "]"}], "]"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"IBP", " ", "to", " ", "remove", " ", 
     RowBox[{"ddphi", "[", "4", "]"}]}], ",", 
    RowBox[{"recalling", " ", 
     FractionBox["1", 
      SuperscriptBox["\[Eta]", 
       RowBox[{"\[CapitalDelta]", "+", "1"}]]], " ", "factored", " ", "out", 
     " ", "of", " ", "integrand"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{"%%", "-", 
    RowBox[{"2", 
     RowBox[{"(", 
      RowBox[{"6", "+", 
       RowBox[{"4", "d"}], "+", "\[Beta]"}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Eta]", "2"], 
        RowBox[{"phi", "[", "2", "]"}], 
        RowBox[{"phi", "[", "3", "]"}], 
        RowBox[{"ddphi", "[", "4", "]"}]}], " ", "\[IndentingNewLine]", "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"d", "+", "1"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"d", "+", "2"}], ")"}], 
        RowBox[{"phi", "[", "2", "]"}], 
        RowBox[{"phi", "[", "3", "]"}], 
        RowBox[{"phi", "[", "4", "]"}]}], "\[IndentingNewLine]", "+", 
       RowBox[{"2", 
        RowBox[{"(", 
         RowBox[{"d", "+", "1"}], ")"}], " ", "\[Eta]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"phi", "[", "2", "]"}], 
           RowBox[{"dphi", "[", "3", "]"}]}], "+", 
          RowBox[{
           RowBox[{"dphi", "[", "2", "]"}], 
           RowBox[{"phi", "[", "3", "]"}]}]}], ")"}], 
        RowBox[{"phi", "[", "4", "]"}]}], " ", "\[IndentingNewLine]", "-", 
       RowBox[{
        SuperscriptBox["\[Eta]", "2"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"ddphi", "[", "2", "]"}], 
           RowBox[{"phi", "[", "3", "]"}]}], "+", 
          RowBox[{"2", 
           RowBox[{"dphi", "[", "2", "]"}], 
           RowBox[{"dphi", "[", "3", "]"}]}], "+", 
          RowBox[{
           RowBox[{"phi", "[", "2", "]"}], 
           RowBox[{"ddphi", "[", "3", "]"}]}]}], ")"}], 
        RowBox[{"phi", "[", "4", "]"}]}]}], ")"}]}], "\[IndentingNewLine]", 
    "\[IndentingNewLine]", "+", 
    RowBox[{"8", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Eta]", "3"], 
        RowBox[{"ddphi", "[", "4", "]"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"dphi", "[", "3", "]"}], " ", 
           RowBox[{"phi", "[", "2", "]"}]}], "+", 
          RowBox[{
           RowBox[{"dphi", "[", "2", "]"}], " ", 
           RowBox[{"phi", "[", "3", "]"}]}]}], ")"}]}], "\[IndentingNewLine]",
        "-", 
       RowBox[{"\[Eta]", " ", "d", 
        RowBox[{"(", 
         RowBox[{"d", "+", "1"}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"dphi", "[", "3", "]"}], " ", 
           RowBox[{"phi", "[", "2", "]"}]}], "+", 
          RowBox[{
           RowBox[{"dphi", "[", "2", "]"}], " ", 
           RowBox[{"phi", "[", "3", "]"}]}]}], ")"}], 
        RowBox[{"phi", "[", "4", "]"}]}], "\[IndentingNewLine]", "+", 
       RowBox[{"2", 
        SuperscriptBox["\[Eta]", "2"], "d", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"ddphi", "[", "2", "]"}], 
           RowBox[{"phi", "[", "3", "]"}]}], "+", 
          RowBox[{"2", 
           RowBox[{"dphi", "[", "2", "]"}], 
           RowBox[{"dphi", "[", "3", "]"}]}], "+", 
          RowBox[{
           RowBox[{"phi", "[", "2", "]"}], 
           RowBox[{"ddphi", "[", "3", "]"}]}]}], ")"}], 
        RowBox[{"phi", "[", "4", "]"}]}], "\[IndentingNewLine]", "-", 
       RowBox[{
        SuperscriptBox["\[Eta]", "3"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           RowBox[{"ddphi", "[", "3", "]"}], " ", 
           RowBox[{"dphi", "[", "2", "]"}]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"ddphi", "[", "2", "]"}], " ", 
           RowBox[{"dphi", "[", "3", "]"}]}], "+", 
          RowBox[{
           RowBox[{"dddphi", "[", "3", "]"}], " ", 
           RowBox[{"phi", "[", "2", "]"}]}], "+", 
          RowBox[{
           RowBox[{"dddphi", "[", "2", "]"}], " ", 
           RowBox[{"phi", "[", "3", "]"}]}]}], ")"}], 
        RowBox[{"phi", "[", "4", "]"}]}]}], ")"}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", ",", "\[Eta]", ",", "FullSimplify"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"%", ",", 
     RowBox[{"dphi", "[", "4", "]"}]}], "]"}], "]"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"IBP", " ", "to", " ", "remove", " ", 
    RowBox[{"dphi", "[", "4", "]"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{"%%", "+", 
    RowBox[{"2", 
     RowBox[{"(", 
      RowBox[{"d", "-", "1"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"6", "+", 
       RowBox[{"4", " ", "d"}], "+", "\[Beta]"}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Eta]", " ", 
        RowBox[{"phi", "[", "2", "]"}], 
        RowBox[{"phi", "[", "3", "]"}], 
        RowBox[{"dphi", "[", "4", "]"}]}], " ", "\[IndentingNewLine]", "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"d", "+", "2"}], ")"}], 
        RowBox[{"phi", "[", "2", "]"}], 
        RowBox[{"phi", "[", "3", "]"}], 
        RowBox[{"phi", "[", "4", "]"}]}], "\[IndentingNewLine]", "+", 
       RowBox[{"\[Eta]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"phi", "[", "2", "]"}], 
           RowBox[{"dphi", "[", "3", "]"}]}], "+", 
          RowBox[{
           RowBox[{"dphi", "[", "2", "]"}], 
           RowBox[{"phi", "[", "3", "]"}]}]}], ")"}], 
        RowBox[{"phi", "[", "4", "]"}]}]}], ")"}]}], "\[IndentingNewLine]", 
    "\[IndentingNewLine]", "-", 
    RowBox[{"8", 
     RowBox[{"(", 
      RowBox[{"d", "-", "1"}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Eta]", "2"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"dphi", "[", "3", "]"}], " ", 
           RowBox[{"phi", "[", "2", "]"}]}], "+", 
          RowBox[{
           RowBox[{"dphi", "[", "2", "]"}], " ", 
           RowBox[{"phi", "[", "3", "]"}]}]}], ")"}], 
        RowBox[{"dphi", "[", "4", "]"}]}], "\[IndentingNewLine]", "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"d", "+", "1"}], ")"}], "\[Eta]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"dphi", "[", "3", "]"}], " ", 
           RowBox[{"phi", "[", "2", "]"}]}], "+", 
          RowBox[{
           RowBox[{"dphi", "[", "2", "]"}], " ", 
           RowBox[{"phi", "[", "3", "]"}]}]}], ")"}], 
        RowBox[{"phi", "[", "4", "]"}]}], "\[IndentingNewLine]", "+", 
       RowBox[{
        SuperscriptBox["\[Eta]", "2"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"ddphi", "[", "2", "]"}], " ", 
           RowBox[{"phi", "[", "3", "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"dphi", "[", "2", "]"}], " ", 
           RowBox[{"dphi", "[", "3", "]"}]}], "+", " ", 
          RowBox[{
           RowBox[{"phi", "[", "2", "]"}], 
           RowBox[{"ddphi", "[", "3", "]"}]}]}], ")"}], 
        RowBox[{"phi", "[", "4", "]"}]}]}], ")"}]}]}], "\[IndentingNewLine]", 
   ",", "\[Eta]", ",", "FullSimplify"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{"%", "/.", 
   RowBox[{"{", 
    RowBox[{"\[Beta]", ":>", 
     RowBox[{
      RowBox[{"-", "2"}], 
      RowBox[{"(", 
       RowBox[{"1", "+", "d"}], ")"}]}]}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.872919685982041*^9, 3.8729196902820845`*^9}, {
   3.872919742347599*^9, 3.872919855763175*^9}, {3.8729199015496755`*^9, 
   3.8729200684033957`*^9}, 3.872920386319395*^9, {3.8729204258058453`*^9, 
   3.8729204267824354`*^9}, {3.8729204890913467`*^9, 
   3.8729204997300777`*^9}, {3.872920540275844*^9, 3.8729205891824446`*^9}},
 CellLabel->"In[85]:=",ExpressionUUID->"b7f37b25-da9c-420a-ad8a-504c2bf63d59"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "d"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "\[Beta]"}], ")"}]}], "+", 
          RowBox[{"d", " ", 
           RowBox[{"(", 
            RowBox[{"10", "+", "d", "+", "\[Beta]"}], ")"}]}]}], ")"}]}], "-",
        "\[Gamma]"}], ")"}], " ", 
     RowBox[{"phi", "[", "2", "]"}], " ", 
     RowBox[{"phi", "[", "3", "]"}], " ", 
     RowBox[{"phi", "[", "4", "]"}]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["\[Eta]", "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "8"}], " ", 
      RowBox[{"ddphi", "[", "4", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"dphi", "[", "3", "]"}], " ", 
         RowBox[{"phi", "[", "2", "]"}]}], "+", 
        RowBox[{
         RowBox[{"dphi", "[", "2", "]"}], " ", 
         RowBox[{"phi", "[", "3", "]"}]}]}], ")"}]}], "+", 
     RowBox[{"8", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         RowBox[{"ddphi", "[", "3", "]"}], " ", 
         RowBox[{"dphi", "[", "2", "]"}]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"ddphi", "[", "2", "]"}], " ", 
         RowBox[{"dphi", "[", "3", "]"}]}], "+", 
        RowBox[{
         RowBox[{"dddphi", "[", "3", "]"}], " ", 
         RowBox[{"phi", "[", "2", "]"}]}], "+", 
        RowBox[{
         RowBox[{"dddphi", "[", "2", "]"}], " ", 
         RowBox[{"phi", "[", "3", "]"}]}]}], ")"}], " ", 
      RowBox[{"phi", "[", "4", "]"}]}]}], ")"}]}], "+", 
  RowBox[{"\[Eta]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"6", "+", 
        RowBox[{"4", " ", "d"}], "+", "\[Beta]"}], ")"}], " ", 
      RowBox[{"dphi", "[", "4", "]"}], " ", 
      RowBox[{"phi", "[", "2", "]"}], " ", 
      RowBox[{"phi", "[", "3", "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"26", "+", 
        RowBox[{"5", " ", "\[Beta]"}], "+", 
        RowBox[{"d", " ", 
         RowBox[{"(", 
          RowBox[{"30", "+", 
           RowBox[{"8", " ", "d"}], "+", 
           RowBox[{"3", " ", "\[Beta]"}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"dphi", "[", "3", "]"}], " ", 
         RowBox[{"phi", "[", "2", "]"}]}], "+", 
        RowBox[{
         RowBox[{"dphi", "[", "2", "]"}], " ", 
         RowBox[{"phi", "[", "3", "]"}]}]}], ")"}], " ", 
      RowBox[{"phi", "[", "4", "]"}]}]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["\[Eta]", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"8", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
      RowBox[{"dphi", "[", "2", "]"}], " ", 
      RowBox[{"dphi", "[", "4", "]"}], " ", 
      RowBox[{"phi", "[", "3", "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"6", "+", 
        RowBox[{"4", " ", "d"}], "+", "\[Beta]"}], ")"}], " ", 
      RowBox[{"ddphi", "[", "4", "]"}], " ", 
      RowBox[{"phi", "[", "2", "]"}], " ", 
      RowBox[{"phi", "[", "3", "]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"14", "+", 
        RowBox[{"12", " ", "d"}], "+", 
        RowBox[{"3", " ", "\[Beta]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"ddphi", "[", "3", "]"}], " ", 
         RowBox[{"phi", "[", "2", "]"}]}], "+", 
        RowBox[{
         RowBox[{"ddphi", "[", "2", "]"}], " ", 
         RowBox[{"phi", "[", "3", "]"}]}]}], ")"}], " ", 
      RowBox[{"phi", "[", "4", "]"}]}], "+", 
     RowBox[{"8", " ", 
      RowBox[{"dphi", "[", "3", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
         RowBox[{"dphi", "[", "4", "]"}], " ", 
         RowBox[{"phi", "[", "2", "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"6", "+", 
           RowBox[{"5", " ", "d"}], "+", "\[Beta]"}], ")"}], " ", 
         RowBox[{"dphi", "[", "2", "]"}], " ", 
         RowBox[{"phi", "[", "4", "]"}]}]}], ")"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.8729196944324284`*^9, {3.8729197551848946`*^9, 3.872919771005024*^9}, {
   3.8729199253560815`*^9, 3.872919940336859*^9}, {3.8729200454457083`*^9, 
   3.8729200691323195`*^9}, 3.872920144801757*^9, 3.8729205426111374`*^9, {
   3.8729205825742283`*^9, 3.8729205900525794`*^9}, 3.8729319971564264`*^9},
 CellLabel->"Out[85]=",ExpressionUUID->"dc1281cb-2587-458c-adb5-c74e66485cb3"],

Cell[BoxData[
 RowBox[{"2", " ", 
  SuperscriptBox["\[Eta]", "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"6", "+", 
       RowBox[{"4", " ", "d"}], "+", "\[Beta]"}], ")"}], " ", 
     RowBox[{"phi", "[", "2", "]"}], " ", 
     RowBox[{"phi", "[", "3", "]"}]}], "-", 
    RowBox[{"4", " ", "\[Eta]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"dphi", "[", "3", "]"}], " ", 
        RowBox[{"phi", "[", "2", "]"}]}], "+", 
       RowBox[{
        RowBox[{"dphi", "[", "2", "]"}], " ", 
        RowBox[{"phi", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.8729196944324284`*^9, {3.8729197551848946`*^9, 3.872919771005024*^9}, {
   3.8729199253560815`*^9, 3.872919940336859*^9}, {3.8729200454457083`*^9, 
   3.8729200691323195`*^9}, 3.872920144801757*^9, 3.8729205426111374`*^9, {
   3.8729205825742283`*^9, 3.8729205900525794`*^9}, 3.872931997193329*^9},
 CellLabel->"Out[86]=",ExpressionUUID->"38992294-9ddd-4d62-8231-f96c851d7305"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "14"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "5"}], "+", "d"}], ")"}], " ", "d"}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"9", "+", "d"}], ")"}], " ", "\[Beta]"}]}], ")"}]}], "+", 
     "\[Gamma]"}], ")"}], " ", 
   RowBox[{"phi", "[", "2", "]"}], " ", 
   RowBox[{"phi", "[", "3", "]"}], " ", 
   RowBox[{"phi", "[", "4", "]"}]}], "+", 
  RowBox[{"\[Eta]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"6", "+", 
        RowBox[{"4", " ", "d"}], "+", "\[Beta]"}], ")"}], " ", 
      RowBox[{"dphi", "[", "4", "]"}], " ", 
      RowBox[{"phi", "[", "2", "]"}], " ", 
      RowBox[{"phi", "[", "3", "]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "14"}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["d", "2"]}], "-", 
        RowBox[{"3", " ", "\[Beta]"}], "-", 
        RowBox[{"d", " ", 
         RowBox[{"(", 
          RowBox[{"6", "+", "\[Beta]"}], ")"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"dphi", "[", "3", "]"}], " ", 
         RowBox[{"phi", "[", "2", "]"}]}], "+", 
        RowBox[{
         RowBox[{"dphi", "[", "2", "]"}], " ", 
         RowBox[{"phi", "[", "3", "]"}]}]}], ")"}], " ", 
      RowBox[{"phi", "[", "4", "]"}]}]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["\[Eta]", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"8", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
      RowBox[{"dphi", "[", "2", "]"}], " ", 
      RowBox[{"dphi", "[", "4", "]"}], " ", 
      RowBox[{"phi", "[", "3", "]"}]}], "-", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", "\[Beta]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"ddphi", "[", "3", "]"}], " ", 
         RowBox[{"phi", "[", "2", "]"}]}], "+", 
        RowBox[{
         RowBox[{"ddphi", "[", "2", "]"}], " ", 
         RowBox[{"phi", "[", "3", "]"}]}]}], ")"}], " ", 
      RowBox[{"phi", "[", "4", "]"}]}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"dphi", "[", "3", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
         RowBox[{"dphi", "[", "4", "]"}], " ", 
         RowBox[{"phi", "[", "2", "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", 
           RowBox[{"2", " ", "d"}], "-", "\[Beta]"}], ")"}], " ", 
         RowBox[{"dphi", "[", "2", "]"}], " ", 
         RowBox[{"phi", "[", "4", "]"}]}]}], ")"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.8729196944324284`*^9, {3.8729197551848946`*^9, 3.872919771005024*^9}, {
   3.8729199253560815`*^9, 3.872919940336859*^9}, {3.8729200454457083`*^9, 
   3.8729200691323195`*^9}, 3.872920144801757*^9, 3.8729205426111374`*^9, {
   3.8729205825742283`*^9, 3.8729205900525794`*^9}, 3.872931997365867*^9},
 CellLabel->"Out[87]=",ExpressionUUID->"8c0161f1-f1e1-45d1-9008-c6ca80cffec8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "2"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", "\[Eta]", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"6", "+", 
       RowBox[{"4", " ", "d"}], "+", "\[Beta]"}], ")"}], " ", 
     RowBox[{"phi", "[", "2", "]"}], " ", 
     RowBox[{"phi", "[", "3", "]"}]}], "-", 
    RowBox[{"4", " ", "\[Eta]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"dphi", "[", "3", "]"}], " ", 
        RowBox[{"phi", "[", "2", "]"}]}], "+", 
       RowBox[{
        RowBox[{"dphi", "[", "2", "]"}], " ", 
        RowBox[{"phi", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.8729196944324284`*^9, {3.8729197551848946`*^9, 3.872919771005024*^9}, {
   3.8729199253560815`*^9, 3.872919940336859*^9}, {3.8729200454457083`*^9, 
   3.8729200691323195`*^9}, 3.872920144801757*^9, 3.8729205426111374`*^9, {
   3.8729205825742283`*^9, 3.8729205900525794`*^9}, 3.8729319973698587`*^9},
 CellLabel->"Out[88]=",ExpressionUUID->"171b9c83-ce9e-4a37-9391-199c4bd1fce4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "d"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Beta]"}], ")"}]}], "+", 
          RowBox[{"d", " ", 
           RowBox[{"(", 
            RowBox[{"6", "+", "d", "+", "\[Beta]"}], ")"}]}]}], ")"}]}], "-", 
       "\[Gamma]"}], ")"}], " ", 
     RowBox[{"phi", "[", "2", "]"}], " ", 
     RowBox[{"phi", "[", "3", "]"}], " ", 
     RowBox[{"phi", "[", "4", "]"}]}], ")"}]}], "-", 
  RowBox[{"4", " ", 
   RowBox[{"(", 
    RowBox[{"2", "+", 
     RowBox[{"2", " ", "d"}], "+", "\[Beta]"}], ")"}], " ", 
   SuperscriptBox["\[Eta]", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"dphi", "[", "2", "]"}], " ", 
      RowBox[{"dphi", "[", "3", "]"}]}], "+", 
     RowBox[{
      RowBox[{"ddphi", "[", "3", "]"}], " ", 
      RowBox[{"phi", "[", "2", "]"}]}], "+", 
     RowBox[{
      RowBox[{"ddphi", "[", "2", "]"}], " ", 
      RowBox[{"phi", "[", "3", "]"}]}]}], ")"}], " ", 
   RowBox[{"phi", "[", "4", "]"}]}], "+", 
  RowBox[{"4", " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "d"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"2", "+", 
     RowBox[{"2", " ", "d"}], "+", "\[Beta]"}], ")"}], " ", "\[Eta]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"dphi", "[", "3", "]"}], " ", 
      RowBox[{"phi", "[", "2", "]"}]}], "+", 
     RowBox[{
      RowBox[{"dphi", "[", "2", "]"}], " ", 
      RowBox[{"phi", "[", "3", "]"}]}]}], ")"}], " ", 
   RowBox[{"phi", "[", "4", "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.8729196944324284`*^9, {3.8729197551848946`*^9, 3.872919771005024*^9}, {
   3.8729199253560815`*^9, 3.872919940336859*^9}, {3.8729200454457083`*^9, 
   3.8729200691323195`*^9}, 3.872920144801757*^9, 3.8729205426111374`*^9, {
   3.8729205825742283`*^9, 3.8729205900525794`*^9}, 3.872931997410101*^9},
 CellLabel->"Out[89]=",ExpressionUUID->"14c2cc93-2240-4d3d-8858-aebe57addabe"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"4", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"2", "+", "d"}], ")"}], "3"]}], "+", "\[Gamma]"}], ")"}], " ", 
  RowBox[{"phi", "[", "2", "]"}], " ", 
  RowBox[{"phi", "[", "3", "]"}], " ", 
  RowBox[{"phi", "[", "4", "]"}]}]], "Output",
 CellChangeTimes->{
  3.8729196944324284`*^9, {3.8729197551848946`*^9, 3.872919771005024*^9}, {
   3.8729199253560815`*^9, 3.872919940336859*^9}, {3.8729200454457083`*^9, 
   3.8729200691323195`*^9}, 3.872920144801757*^9, 3.8729205426111374`*^9, {
   3.8729205825742283`*^9, 3.8729205900525794`*^9}, 3.872931997414091*^9},
 CellLabel->"Out[90]=",ExpressionUUID->"af91b43b-ecf7-429e-8cb5-2d662a2e41d6"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Again", ",", " ", 
   RowBox[{
    RowBox[{"get", " ", "\[Beta]"}], "=", 
    RowBox[{
     RowBox[{"-", "2"}], 
     RowBox[{"(", 
      RowBox[{"1", "+", "d"}], ")"}]}]}], ",", " ", 
   RowBox[{"\[Gamma]", "=", 
    RowBox[{
     RowBox[{"-", "4"}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"d", "+", "2"}], ")"}], "3"]}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.8729205955532694`*^9, 
  3.872920615085832*^9}},ExpressionUUID->"50292e66-23a8-4f10-a1b0-\
c1e4bb8460b8"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["6pt DBI  Exchange Limit", "Subsection",
 CellChangeTimes->{{3.872848896996542*^9, 
  3.8728489120033016`*^9}},ExpressionUUID->"cb00f1e9-30b6-472e-8345-\
45d983e72c19"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "The", " ", "following", " ", "result", " ", "has", " ", "also", " ", 
   "been", " ", "checked", " ", "at", " ", "O", 
   RowBox[{"(", 
    SubscriptBox["k", "1"], ")"}], " ", "but", " ", "the", " ", "below", " ", 
   "demonstration", " ", "is", " ", "only", " ", "sufficient", " ", "for", 
   " ", "leading", " ", "order"}], "*)"}]], "Input",
 CellChangeTimes->{{3.872855975800908*^9, 
  3.872856009149658*^9}},ExpressionUUID->"ed6731db-c4f0-4b71-b074-\
657b50dae05d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"testExch", "=", 
   RowBox[{"evalIntegrand", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"cD", "[", 
          RowBox[{"1", ",", "2"}], "]"}], "+", 
         RowBox[{"cD", "[", 
          RowBox[{"1", ",", "3"}], "]"}], "+", 
         RowBox[{
          FractionBox["1", "2"], 
          RowBox[{"(", 
           RowBox[{"d", "-", "1"}], ")"}]}]}], ")"}], ".", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", 
          RowBox[{"cD", "[", 
           RowBox[{"1", ",", "2"}], "]"}]}], "+", 
         RowBox[{"2", 
          RowBox[{"cD", "[", 
           RowBox[{"1", ",", "3"}], "]"}]}], "+", 
         RowBox[{"2", 
          RowBox[{"cD", "[", 
           RowBox[{"2", ",", "3"}], "]"}]}], "+", 
         RowBox[{"2", 
          RowBox[{"(", 
           RowBox[{"d", "+", "1"}], ")"}]}]}], ")"}]}], ")"}], ".", "C6"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"leftExch", "=", 
   RowBox[{"evalIntegrand", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"cD", "[", 
             RowBox[{"1", ",", "2"}], "]"}], ".", 
            RowBox[{"cD", "[", 
             RowBox[{"2", ",", "3"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"cD", "[", 
             RowBox[{"2", ",", "3"}], "]"}], ".", 
            RowBox[{"cD", "[", 
             RowBox[{"1", ",", "3"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"cD", "[", 
             RowBox[{"1", ",", "2"}], "]"}], ".", 
            RowBox[{"cD", "[", 
             RowBox[{"1", ",", "3"}], "]"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"d", "+", "1"}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"cD", "[", 
            RowBox[{"1", ",", "2"}], "]"}], "+", 
           RowBox[{"cD", "[", 
            RowBox[{"2", ",", "3"}], "]"}], "+", 
           RowBox[{"cD", "[", 
            RowBox[{"1", ",", "3"}], "]"}], "+", 
           RowBox[{"(", 
            RowBox[{"d", "+", "3"}], ")"}]}], ")"}]}]}], ")"}], ")"}], ".", 
     "C6"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8713790553970423`*^9, 3.871379240345476*^9}, {
   3.871379317428939*^9, 3.871379319961471*^9}, 3.872920645250989*^9, {
   3.8729207077958965`*^9, 3.8729207392649503`*^9}},
 CellLabel->"In[91]:=",ExpressionUUID->"f791e58d-0f57-4fda-afdb-31328b58c2f2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"testIntegrand", "=", 
   RowBox[{"testExch", "-", "leftExch"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.871379248970707*^9, 3.871379283869141*^9}},
 CellLabel->"In[93]:=",ExpressionUUID->"dc9de193-ea0f-4fd5-a783-b25190ad0986"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox["1", "n"], 
      FractionBox[
       SuperscriptBox["\[Eta]", 
        RowBox[{"\[CapitalDelta]", "+", "1"}]], 
       SuperscriptBox["\[Eta]", 
        RowBox[{"d", "+", "1"}]]], 
      RowBox[{"(", "testIntegrand", ")"}]}], "//.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"dot", "[", 
         RowBox[{
          RowBox[{"k", "[", "1", "]"}], ",", 
          RowBox[{"k", "[", "i_", "]"}]}], "]"}], ":>", "0"}], ",", 
       RowBox[{
        SubscriptBox["k", "1"], ":>", "0"}], ",", 
       RowBox[{
        RowBox[{"phi", "[", "1", "]"}], ":>", 
        FractionBox["n", 
         SuperscriptBox["\[Eta]", 
          RowBox[{"\[CapitalDelta]", "-", "d"}]]]}], ",", 
       RowBox[{
        RowBox[{"dphi", "[", "1", "]"}], ":>", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"n", 
           RowBox[{"(", 
            RowBox[{"\[CapitalDelta]", "-", "d"}], ")"}]}], 
          SuperscriptBox["\[Eta]", 
           RowBox[{"\[CapitalDelta]", "-", "d", "+", "1"}]]]}]}], ",", 
       RowBox[{
        RowBox[{"ddphi", "[", "1", "]"}], ":>", 
        FractionBox[
         RowBox[{"n", 
          RowBox[{"(", 
           RowBox[{"\[CapitalDelta]", "-", "d"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"\[CapitalDelta]", "-", "d", "+", "1"}], ")"}]}], 
         SuperscriptBox["\[Eta]", 
          RowBox[{"\[CapitalDelta]", "-", "d", "+", "2"}]]]}], ",", 
       RowBox[{
        RowBox[{"dddphi", "[", "1", "]"}], ":>", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"n", 
           RowBox[{"(", 
            RowBox[{"\[CapitalDelta]", "-", "d"}], ")"}], 
           RowBox[{"(", 
            RowBox[{"\[CapitalDelta]", "-", "d", "+", "1"}], ")"}], 
           RowBox[{"(", 
            RowBox[{"\[CapitalDelta]", "-", "d", "+", "2"}], ")"}]}], 
          SuperscriptBox["\[Eta]", 
           RowBox[{"\[CapitalDelta]", "-", "d", "+", "3"}]]]}]}], ",", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          SubscriptBox["k", "i_"], "2"], 
         RowBox[{"phi", "[", "i_", "]"}]}], ":>", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"ddphi", "[", "i", "]"}]}], "+", 
          RowBox[{
           FractionBox[
            RowBox[{"(", 
             RowBox[{"d", "-", "1"}], ")"}], "\[Eta]"], 
           RowBox[{"dphi", "[", "i", "]"}]}], "+", 
          RowBox[{
           FractionBox[
            RowBox[{"\[CapitalDelta]", 
             RowBox[{"(", 
              RowBox[{"\[CapitalDelta]", "-", "d"}], ")"}]}], 
            SuperscriptBox["\[Eta]", "2"]], 
           RowBox[{"phi", "[", "i", "]"}]}]}], "/;", 
         RowBox[{"i", "!=", "1"}]}]}], ",", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          SubscriptBox["k", "i_"], "2"], 
         RowBox[{"dphi", "[", "i_", "]"}]}], ":>", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"dddphi", "[", "i", "]"}]}], "+", 
          RowBox[{
           FractionBox[
            RowBox[{"d", "-", "1"}], "\[Eta]"], 
           RowBox[{"ddphi", "[", "i", "]"}]}], "-", 
          RowBox[{
           FractionBox[
            RowBox[{"d", "-", "1"}], 
            SuperscriptBox["\[Eta]", "2"]], 
           RowBox[{"dphi", "[", "i", "]"}]}], "+", 
          RowBox[{
           FractionBox[
            RowBox[{"\[CapitalDelta]", 
             RowBox[{"(", 
              RowBox[{"\[CapitalDelta]", "-", "d"}], ")"}]}], 
            SuperscriptBox["\[Eta]", "2"]], 
           RowBox[{"dphi", "[", "i", "]"}]}], "-", 
          RowBox[{
           FractionBox[
            RowBox[{"2", "\[CapitalDelta]", 
             RowBox[{"(", 
              RowBox[{"\[CapitalDelta]", "-", "d"}], ")"}]}], 
            SuperscriptBox["\[Eta]", "3"]], 
           RowBox[{"phi", "[", "i", "]"}]}]}], "/;", 
         RowBox[{"i", "!=", "1"}]}]}]}], "}"}]}], "/.", 
    RowBox[{"\[CapitalDelta]", ":>", 
     RowBox[{"d", "+", "1"}]}]}], ",", "\[Eta]", ",", "Simplify"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.8713793003518085`*^9, 3.8713793010989895`*^9}, 
   3.872920748305334*^9},
 CellLabel->"In[94]:=",ExpressionUUID->"bf1ce181-dbdc-45fb-898f-4274a4e83938"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.8713793040997133`*^9, 3.8713793248827977`*^9}, 
   3.8723163182571015`*^9, {3.8729207495753155`*^9, 3.8729207506687994`*^9}, 
   3.8729320144144993`*^9},
 CellLabel->"Out[94]=",ExpressionUUID->"b2fad7a9-6b06-492d-8b3c-71564b58adba"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "This", " ", "lets", " ", "us", " ", "cancel", " ", "the", " ", 
   "propagators", " ", "in", " ", "the", " ", "soft", " ", "limit"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.87292077058809*^9, 
  3.8729207819502873`*^9}},ExpressionUUID->"2e5bb4c0-11e2-4629-9250-\
6003e20978b4"]
}, Closed]],

Cell[CellGroupData[{

Cell["6pt DBI Enhanced Soft Behavior", "Subsection",
 CellChangeTimes->{{3.872848916195753*^9, 3.872848924304757*^9}, {
  3.872855949040508*^9, 
  3.8728559516159887`*^9}},ExpressionUUID->"cdaed20d-a0f1-412a-acea-\
7faf5353fd7d"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "Define", " ", "parts", " ", "of", " ", "wavefunction", " ", "coeff", " ", 
   "and", " ", "apply", " ", 
   RowBox[{"CWI", ".", " ", "Applying"}], " ", "CWI", " ", "can", " ", "take",
    " ", "O", 
   RowBox[{"(", 
    RowBox[{"10", "s"}], ")"}], " ", "to", " ", "run"}], "*)"}]], "Input",
 CellChangeTimes->{{3.8729208149316187`*^9, 3.8729208270058117`*^9}, {
  3.8738708286802073`*^9, 3.873870840932466*^9}, {3.873871064519498*^9, 
  3.8738710709664273`*^9}},ExpressionUUID->"42493892-747f-447d-b3d3-\
bdfbe30618a0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"DBI6ptExch", "=", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"cD", "[", 
          RowBox[{
           RowBox[{"\[Sigma]", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", 
           RowBox[{"\[Sigma]", "[", 
            RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "+", 
         RowBox[{"cD", "[", 
          RowBox[{
           RowBox[{"\[Sigma]", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", 
           RowBox[{"\[Sigma]", "[", 
            RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "+", 
         RowBox[{
          FractionBox["1", "2"], 
          RowBox[{"(", 
           RowBox[{"d", "-", "1"}], ")"}]}]}], ")"}], ".", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"cD", "[", 
              RowBox[{
               RowBox[{"\[Sigma]", "[", 
                RowBox[{"[", "4", "]"}], "]"}], ",", 
               RowBox[{"\[Sigma]", "[", 
                RowBox[{"[", "5", "]"}], "]"}]}], "]"}], ".", 
             RowBox[{"cD", "[", 
              RowBox[{
               RowBox[{"\[Sigma]", "[", 
                RowBox[{"[", "5", "]"}], "]"}], ",", 
               RowBox[{"\[Sigma]", "[", 
                RowBox[{"[", "6", "]"}], "]"}]}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"cD", "[", 
              RowBox[{
               RowBox[{"\[Sigma]", "[", 
                RowBox[{"[", "4", "]"}], "]"}], ",", 
               RowBox[{"\[Sigma]", "[", 
                RowBox[{"[", "6", "]"}], "]"}]}], "]"}], ".", 
             RowBox[{"cD", "[", 
              RowBox[{
               RowBox[{"\[Sigma]", "[", 
                RowBox[{"[", "5", "]"}], "]"}], ",", 
               RowBox[{"\[Sigma]", "[", 
                RowBox[{"[", "6", "]"}], "]"}]}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"cD", "[", 
              RowBox[{
               RowBox[{"\[Sigma]", "[", 
                RowBox[{"[", "4", "]"}], "]"}], ",", 
               RowBox[{"\[Sigma]", "[", 
                RowBox[{"[", "5", "]"}], "]"}]}], "]"}], ".", 
             RowBox[{"cD", "[", 
              RowBox[{
               RowBox[{"\[Sigma]", "[", 
                RowBox[{"[", "4", "]"}], "]"}], ",", 
               RowBox[{"\[Sigma]", "[", 
                RowBox[{"[", "6", "]"}], "]"}]}], "]"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"d", "+", "1"}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"cD", "[", 
             RowBox[{
              RowBox[{"\[Sigma]", "[", 
               RowBox[{"[", "4", "]"}], "]"}], ",", 
              RowBox[{"\[Sigma]", "[", 
               RowBox[{"[", "5", "]"}], "]"}]}], "]"}], "+", 
            RowBox[{"cD", "[", 
             RowBox[{
              RowBox[{"\[Sigma]", "[", 
               RowBox[{"[", "5", "]"}], "]"}], ",", 
              RowBox[{"\[Sigma]", "[", 
               RowBox[{"[", "6", "]"}], "]"}]}], "]"}], "+", 
            RowBox[{"cD", "[", 
             RowBox[{
              RowBox[{"\[Sigma]", "[", 
               RowBox[{"[", "4", "]"}], "]"}], ",", 
              RowBox[{"\[Sigma]", "[", 
               RowBox[{"[", "6", "]"}], "]"}]}], "]"}], "+", "d", "+", "3"}], 
           ")"}]}]}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Sigma]", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], 
           "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "4", ",", "3", ",", "5", ",", "6"}], 
           "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "5", ",", "3", ",", "4", ",", "6"}], 
           "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "6", ",", "3", ",", "4", ",", "5"}], 
           "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "3", ",", "4", ",", "2", ",", "5", ",", "6"}], 
           "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "3", ",", "5", ",", "2", ",", "4", ",", "6"}], 
           "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "3", ",", "6", ",", "2", ",", "4", ",", "5"}], 
           "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "4", ",", "5", ",", "2", ",", "3", ",", "6"}], 
           "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "4", ",", "6", ",", "2", ",", "3", ",", "5"}], 
           "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "5", ",", "6", ",", "2", ",", "3", ",", "4"}], 
           "}"}]}], "}"}]}], "}"}]}], "]"}], "//", "checkComm"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"processedDBIExch", "=", 
   RowBox[{
    RowBox[{"FixedPoint", "[", 
     RowBox[{"checkComm", ",", 
      RowBox[{
       RowBox[{"checkComm", "[", 
        RowBox[{"DBI6ptExch", "//.", 
         RowBox[{
          RowBox[{"cD", "[", 
           RowBox[{"i_", ",", "6"}], "]"}], ":>", 
          RowBox[{"-", 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{"cD", "[", 
              RowBox[{"i", ",", "j"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"j", ",", "1", ",", "5"}], "}"}]}], "]"}]}]}]}], "]"}], 
       " ", "//.", 
       RowBox[{
        RowBox[{"cD", "[", 
         RowBox[{"4", ",", "5"}], "]"}], ":>", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"cD", "[", 
            RowBox[{"1", ",", "2"}], "]"}], "+", 
           RowBox[{"cD", "[", 
            RowBox[{"1", ",", "3"}], "]"}], "+", 
           RowBox[{"cD", "[", 
            RowBox[{"1", ",", "4"}], "]"}], "+", 
           RowBox[{"cD", "[", 
            RowBox[{"1", ",", "5"}], "]"}], "+", 
           RowBox[{"cD", "[", 
            RowBox[{"2", ",", "3"}], "]"}], "+", 
           RowBox[{"cD", "[", 
            RowBox[{"2", ",", "4"}], "]"}], "+", 
           RowBox[{"cD", "[", 
            RowBox[{"2", ",", "5"}], "]"}], "+", 
           RowBox[{"cD", "[", 
            RowBox[{"3", ",", "4"}], "]"}], "+", 
           RowBox[{"cD", "[", 
            RowBox[{"3", ",", "5"}], "]"}], "+", 
           RowBox[{"2", 
            RowBox[{"(", 
             RowBox[{"d", "+", "1"}], ")"}]}]}], ")"}]}]}]}]}], "]"}], "//.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"cD", "[", 
       RowBox[{"m_", ",", "m_"}], "]"}], ":>", 
      RowBox[{"(", 
       RowBox[{"d", "+", "1"}], ")"}]}], "}"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8729208126549015`*^9, 3.872920812771414*^9}, 
   3.872920865267125*^9, {3.8729209745631604`*^9, 3.8729209754593525`*^9}, {
   3.872929715003648*^9, 3.872929715181628*^9}, {3.87387101984449*^9, 
   3.8738710536564436`*^9}},
 CellLabel->"In[69]:=",ExpressionUUID->"dea04bcc-4b33-4807-8356-5357be9015d5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"DBI6ptCont", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["\[Alpha]", "48"], 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"cD", "[", 
           RowBox[{
            RowBox[{"\[Sigma]", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", 
            RowBox[{"\[Sigma]", "[", 
             RowBox[{"[", "2", "]"}], "]"}]}], "]"}], ".", 
          RowBox[{"cD", "[", 
           RowBox[{
            RowBox[{"\[Sigma]", "[", 
             RowBox[{"[", "3", "]"}], "]"}], ",", 
            RowBox[{"\[Sigma]", "[", 
             RowBox[{"[", "4", "]"}], "]"}]}], "]"}], ".", 
          RowBox[{"cD", "[", 
           RowBox[{
            RowBox[{"\[Sigma]", "[", 
             RowBox[{"[", "5", "]"}], "]"}], ",", 
            RowBox[{"\[Sigma]", "[", 
             RowBox[{"[", "6", "]"}], "]"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Sigma]", ",", 
           RowBox[{"Permutations", "[", 
            RowBox[{"{", 
             RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], 
             "}"}], "]"}]}], "}"}]}], "]"}]}], "+", 
      RowBox[{
       FractionBox[
        RowBox[{"\[Beta]", " "}], "16"], 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"cD", "[", 
           RowBox[{
            RowBox[{"\[Sigma]", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", 
            RowBox[{"\[Sigma]", "[", 
             RowBox[{"[", "2", "]"}], "]"}]}], "]"}], ".", 
          RowBox[{"cD", "[", 
           RowBox[{
            RowBox[{"\[Sigma]", "[", 
             RowBox[{"[", "3", "]"}], "]"}], ",", 
            RowBox[{"\[Sigma]", "[", 
             RowBox[{"[", "4", "]"}], "]"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Sigma]", ",", 
           RowBox[{"Permutations", "[", 
            RowBox[{"{", 
             RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], 
             "}"}], "]"}]}], "}"}]}], "]"}]}], "+", "\[Gamma]"}], " ", ")"}], 
    "//", "checkComm"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"processedDBIContact", "=", 
   RowBox[{
    RowBox[{"FixedPoint", "[", 
     RowBox[{"checkComm", ",", 
      RowBox[{
       RowBox[{"checkComm", "[", 
        RowBox[{"DBI6ptCont", "//.", 
         RowBox[{
          RowBox[{"cD", "[", 
           RowBox[{"i_", ",", "6"}], "]"}], ":>", 
          RowBox[{"-", 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{"cD", "[", 
              RowBox[{"i", ",", "j"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"j", ",", "1", ",", "5"}], "}"}]}], "]"}]}]}]}], "]"}], 
       " ", "//.", 
       RowBox[{
        RowBox[{"cD", "[", 
         RowBox[{"4", ",", "5"}], "]"}], ":>", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"cD", "[", 
            RowBox[{"1", ",", "2"}], "]"}], "+", 
           RowBox[{"cD", "[", 
            RowBox[{"1", ",", "3"}], "]"}], "+", 
           RowBox[{"cD", "[", 
            RowBox[{"1", ",", "4"}], "]"}], "+", 
           RowBox[{"cD", "[", 
            RowBox[{"1", ",", "5"}], "]"}], "+", 
           RowBox[{"cD", "[", 
            RowBox[{"2", ",", "3"}], "]"}], "+", 
           RowBox[{"cD", "[", 
            RowBox[{"2", ",", "4"}], "]"}], "+", 
           RowBox[{"cD", "[", 
            RowBox[{"2", ",", "5"}], "]"}], "+", 
           RowBox[{"cD", "[", 
            RowBox[{"3", ",", "4"}], "]"}], "+", 
           RowBox[{"cD", "[", 
            RowBox[{"3", ",", "5"}], "]"}], "+", 
           RowBox[{"2", 
            RowBox[{"(", 
             RowBox[{"d", "+", "1"}], ")"}]}]}], ")"}]}]}]}]}], "]"}], "//.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"cD", "[", 
       RowBox[{"m_", ",", "m_"}], "]"}], ":>", 
      RowBox[{"(", 
       RowBox[{"d", "+", "1"}], ")"}]}], "}"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8729208864674854`*^9, 3.8729209284959884`*^9}, {
  3.872920963125826*^9, 3.8729209645918627`*^9}, {3.872922102739619*^9, 
  3.872922111363969*^9}, {3.872922844040433*^9, 3.872922848792391*^9}, {
  3.872923069283814*^9, 3.8729230694114676`*^9}},
 CellLabel->"In[71]:=",ExpressionUUID->"cad9f8c6-2aa7-4d6c-981d-0bdba06a3044"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"DBI6ptWC", "=", 
    RowBox[{"processedDBIExch", "+", "processedDBIContact"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"This", " ", "integrand", " ", "is", " ", "slow", " ", "to", " ", 
      RowBox[{"evaluate", " ", "~", " ", "1"}], 
      RowBox[{"min", ".", " ", "Can"}], " ", "be", " ", "streamlined", " ", 
      "by", " ", "fixing", " ", "\[Alpha]"}], "=", 
     RowBox[{
      RowBox[{
      "3", " ", "using", " ", "the", " ", "flat", " ", "space", " ", "case", 
       " ", "as", " ", "this", " ", "leads", " ", "to", " ", "many", " ", 
       "cancellations", " ", "at", " ", "the", " ", "level", " ", "of", " ", 
       RowBox[{
       "operators", ".", "\[IndentingNewLine]", "\[IndentingNewLine]", "eg", 
        ".", " ", "replacing"}], " ", "the", " ", "above", " ", "line", " ", 
       "with", "  ", "DBI6ptWC"}], "=", 
      RowBox[{"Simplify", "[", 
       RowBox[{"processedDBIExch", "+", 
        RowBox[{"(", 
         RowBox[{"processedDBIContact", "//.", 
          RowBox[{"\[Alpha]", ":>", "3"}]}], ")"}]}], "]"}]}]}], ";", " ", 
    RowBox[{"gives", " ", "evaluation", " ", 
     RowBox[{"in", " ", "~", "30"}], "s", " ", "but", " ", "this", " ", 
     "substitution", " ", "would", " ", "also", " ", "need", " ", "to", " ", 
     "be", " ", "included", " ", "in", " ", "the", " ", "IBP", " ", 
     "manipulations", " ", 
     RowBox[{"below", "."}]}]}], "\[IndentingNewLine]", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DBI6ptIntegrand", " ", "=", " ", 
   RowBox[{"evalIntegrand", "[", 
    RowBox[{"DBI6ptWC", ".", "C6"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.872920939504259*^9, 3.8729209603509426`*^9}, {
   3.872929730538686*^9, 3.872929733194352*^9}, {3.872929785078745*^9, 
   3.872929786409724*^9}, {3.8729322307238197`*^9, 3.872932320465146*^9}, {
   3.8729324506856155`*^9, 3.8729324627959213`*^9}, {3.873871199347353*^9, 
   3.8738712277369957`*^9}, 3.87387136573228*^9, {3.87387148942758*^9, 
   3.87387156694847*^9}, {3.875089349119305*^9, 3.8750893526393805`*^9}, {
   3.875089408397729*^9, 3.8750894217267385`*^9}, 
   3.8775114393318667`*^9},ExpressionUUID->"c43678b8-c46b-46cc-8cfd-\
a00c5c7aeae1"],

Cell[CellGroupData[{

Cell["Leading order soft limit", "Subsubsection",
 CellChangeTimes->{{3.8746641877079153`*^9, 
  3.8746641914480443`*^9}},ExpressionUUID->"024f576d-8ffc-4ae6-a675-\
4a2f5df9e3aa"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"DBI6ptSoft", "=", 
   RowBox[{"leadingsoftLimk1", "[", 
    RowBox[{"DBI6ptIntegrand", ",", 
     RowBox[{"d", "+", "1"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DBI6ptSoftRed", " ", "=", " ", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Expand", "[", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Expand", "[", "DBI6ptSoft", "]"}], "/.", 
         RowBox[{
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"k", "[", "4", "]"}], ",", 
            RowBox[{"k", "[", "5", "]"}]}], "]"}], ":>", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"dot", "[", 
               RowBox[{
                RowBox[{"k", "[", "2", "]"}], ",", 
                RowBox[{"k", "[", "3", "]"}]}], "]"}], "+", 
              RowBox[{"dot", "[", 
               RowBox[{
                RowBox[{"k", "[", "2", "]"}], ",", 
                RowBox[{"k", "[", "4", "]"}]}], "]"}], "+", 
              RowBox[{"dot", "[", 
               RowBox[{
                RowBox[{"k", "[", "2", "]"}], ",", 
                RowBox[{"k", "[", "5", "]"}]}], "]"}], "+", 
              RowBox[{"dot", "[", 
               RowBox[{
                RowBox[{"k", "[", "3", "]"}], ",", 
                RowBox[{"k", "[", "4", "]"}]}], "]"}], "+", 
              RowBox[{"dot", "[", 
               RowBox[{
                RowBox[{"k", "[", "3", "]"}], ",", 
                RowBox[{"k", "[", "5", "]"}]}], "]"}]}], ")"}]}], "+", 
           RowBox[{
            FractionBox["1", "2"], 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["k", "6"], "2"], "-", 
              SuperscriptBox[
               SubscriptBox["k", "2"], "2"], "-", 
              SuperscriptBox[
               SubscriptBox["k", "3"], "2"], "-", 
              SuperscriptBox[
               SubscriptBox["k", "4"], "2"], "-", 
              SuperscriptBox[
               SubscriptBox["k", "5"], "2"]}], ")"}]}]}]}]}], ")"}], "]"}], "//.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          SuperscriptBox[
           SubscriptBox["k", "i_"], "2"], 
          RowBox[{"phi", "[", "i_", "]"}]}], ":>", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"ddphi", "[", "i", "]"}]}], "+", 
           RowBox[{
            FractionBox[
             RowBox[{"(", 
              RowBox[{"d", "-", "1"}], ")"}], "\[Eta]"], 
            RowBox[{"dphi", "[", "i", "]"}]}], "+", 
           RowBox[{
            FractionBox[
             RowBox[{"\[CapitalDelta]", 
              RowBox[{"(", 
               RowBox[{"\[CapitalDelta]", "-", "d"}], ")"}]}], 
             SuperscriptBox["\[Eta]", "2"]], 
            RowBox[{"phi", "[", "i", "]"}]}]}], "/;", 
          RowBox[{"i", "!=", "1"}]}]}], ",", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           SubscriptBox["k", "i_"], "2"], 
          RowBox[{"dphi", "[", "i_", "]"}]}], ":>", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"dddphi", "[", "i", "]"}]}], "+", 
           RowBox[{
            FractionBox[
             RowBox[{"d", "-", "1"}], "\[Eta]"], 
            RowBox[{"ddphi", "[", "i", "]"}]}], "-", 
           RowBox[{
            FractionBox[
             RowBox[{"d", "-", "1"}], 
             SuperscriptBox["\[Eta]", "2"]], 
            RowBox[{"dphi", "[", "i", "]"}]}], "+", 
           RowBox[{
            FractionBox[
             RowBox[{"\[CapitalDelta]", 
              RowBox[{"(", 
               RowBox[{"\[CapitalDelta]", "-", "d"}], ")"}]}], 
             SuperscriptBox["\[Eta]", "2"]], 
            RowBox[{"dphi", "[", "i", "]"}]}], "-", 
           RowBox[{
            FractionBox[
             RowBox[{"2", "\[CapitalDelta]", 
              RowBox[{"(", 
               RowBox[{"\[CapitalDelta]", "-", "d"}], ")"}]}], 
             SuperscriptBox["\[Eta]", "3"]], 
            RowBox[{"phi", "[", "i", "]"}]}]}], "/;", 
          RowBox[{"i", "!=", "1"}]}]}], ",", 
        RowBox[{"\[CapitalDelta]", ":>", 
         RowBox[{"d", "+", "1"}]}]}], "}"}]}], ",", "\[Eta]", ",", 
     "Simplify"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8729309768416295`*^9, 3.872930982362846*^9}, 
   3.8729310448842964`*^9},
 CellLabel->"In[52]:=",ExpressionUUID->"f0a30b47-080b-4114-9dcb-17d333851ad1"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"FullSimplify", "[", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"DBI6ptSoftRed", ",", 
      RowBox[{"ddphi", "[", "6", "]"}]}], "]"}], "]"}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"IBP", " ", "to", " ", "remove", " ", 
    RowBox[{"ddphi", "[", "6", "]"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"DBI6ptSoftRed", "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Alpha]", " ", 
         RowBox[{"dot", "[", 
          RowBox[{
           RowBox[{"k", "[", "2", "]"}], ",", 
           RowBox[{"k", "[", "3", "]"}]}], "]"}]}], "+", 
        RowBox[{"2", 
         RowBox[{"dot", "[", 
          RowBox[{
           RowBox[{"k", "[", "2", "]"}], ",", 
           RowBox[{"k", "[", "4", "]"}]}], "]"}]}], "+", 
        RowBox[{"2", 
         RowBox[{"dot", "[", 
          RowBox[{
           RowBox[{"k", "[", "2", "]"}], ",", 
           RowBox[{"k", "[", "5", "]"}]}], "]"}]}], "+", 
        RowBox[{"2", 
         RowBox[{"dot", "[", 
          RowBox[{
           RowBox[{"k", "[", "3", "]"}], ",", 
           RowBox[{"k", "[", "4", "]"}]}], "]"}]}], "+", 
        RowBox[{"2", 
         RowBox[{"dot", "[", 
          RowBox[{
           RowBox[{"k", "[", "3", "]"}], ",", 
           RowBox[{"k", "[", "5", "]"}]}], "]"}]}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[Eta]", "4"], 
         RowBox[{"phi", "[", "2", "]"}], " ", 
         RowBox[{"phi", "[", "3", "]"}], " ", 
         RowBox[{"phi", "[", "4", "]"}], " ", 
         RowBox[{"phi", "[", "5", "]"}], 
         RowBox[{"ddphi", "[", "6", "]"}]}], "\[IndentingNewLine]", 
        "\[IndentingNewLine]", "-", 
        RowBox[{
         SuperscriptBox["\[Eta]", "2"], 
         RowBox[{"(", 
          RowBox[{"d", "-", "2"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"d", "-", "1"}], ")"}], 
         RowBox[{"phi", "[", "2", "]"}], 
         RowBox[{"phi", "[", "3", "]"}], 
         RowBox[{"phi", "[", "4", "]"}], 
         RowBox[{"phi", "[", "5", "]"}], 
         RowBox[{"phi", "[", "6", "]"}]}], "\[IndentingNewLine]", 
        "\[IndentingNewLine]", "+", 
        RowBox[{"2", 
         SuperscriptBox["\[Eta]", "3"], 
         RowBox[{"(", 
          RowBox[{"d", "-", "2"}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"dphi", "[", "2", "]"}], 
            RowBox[{"phi", "[", "3", "]"}], 
            RowBox[{"phi", "[", "4", "]"}], 
            RowBox[{"phi", "[", "5", "]"}]}], "+", 
           RowBox[{
            RowBox[{"phi", "[", "2", "]"}], 
            RowBox[{"dphi", "[", "3", "]"}], 
            RowBox[{"phi", "[", "4", "]"}], 
            RowBox[{"phi", "[", "5", "]"}]}], "+", 
           RowBox[{
            RowBox[{"phi", "[", "2", "]"}], 
            RowBox[{"phi", "[", "3", "]"}], 
            RowBox[{"dphi", "[", "4", "]"}], 
            RowBox[{"phi", "[", "5", "]"}]}], "+", 
           RowBox[{
            RowBox[{"phi", "[", "2", "]"}], 
            RowBox[{"phi", "[", "3", "]"}], 
            RowBox[{"phi", "[", "4", "]"}], 
            RowBox[{"dphi", "[", "5", "]"}]}]}], ")"}], 
         RowBox[{"phi", "[", "6", "]"}]}], "\[IndentingNewLine]", "-", 
        RowBox[{
         SuperscriptBox["\[Eta]", "4"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"ddphi", "[", "2", "]"}], 
            RowBox[{"phi", "[", "3", "]"}], 
            RowBox[{"phi", "[", "4", "]"}], 
            RowBox[{"phi", "[", "5", "]"}]}], "+", 
           RowBox[{
            RowBox[{"phi", "[", "2", "]"}], 
            RowBox[{"ddphi", "[", "3", "]"}], 
            RowBox[{"phi", "[", "4", "]"}], 
            RowBox[{"phi", "[", "5", "]"}]}], "+", 
           RowBox[{
            RowBox[{"phi", "[", "2", "]"}], 
            RowBox[{"phi", "[", "3", "]"}], 
            RowBox[{"ddphi", "[", "4", "]"}], 
            RowBox[{"phi", "[", "5", "]"}]}], "+", 
           RowBox[{
            RowBox[{"phi", "[", "2", "]"}], 
            RowBox[{"phi", "[", "3", "]"}], 
            RowBox[{"phi", "[", "4", "]"}], 
            RowBox[{"ddphi", "[", "5", "]"}]}], "\[IndentingNewLine]", 
           "\[IndentingNewLine]", "+", 
           RowBox[{"2", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"dphi", "[", "2", "]"}], 
               RowBox[{"dphi", "[", "3", "]"}], 
               RowBox[{"phi", "[", "4", "]"}], 
               RowBox[{"phi", "[", "5", "]"}]}], "+", 
              RowBox[{
               RowBox[{"dphi", "[", "2", "]"}], 
               RowBox[{"phi", "[", "3", "]"}], 
               RowBox[{"dphi", "[", "4", "]"}], 
               RowBox[{"phi", "[", "5", "]"}]}], "+", 
              RowBox[{
               RowBox[{"dphi", "[", "2", "]"}], 
               RowBox[{"phi", "[", "3", "]"}], 
               RowBox[{"phi", "[", "4", "]"}], 
               RowBox[{"dphi", "[", "5", "]"}]}], "+", 
              RowBox[{
               RowBox[{"phi", "[", "2", "]"}], 
               RowBox[{"dphi", "[", "3", "]"}], 
               RowBox[{"dphi", "[", "4", "]"}], 
               RowBox[{"phi", "[", "5", "]"}]}], "+", 
              RowBox[{
               RowBox[{"phi", "[", "2", "]"}], 
               RowBox[{"dphi", "[", "3", "]"}], 
               RowBox[{"phi", "[", "4", "]"}], 
               RowBox[{"dphi", "[", "5", "]"}]}], "+", 
              RowBox[{
               RowBox[{"phi", "[", "2", "]"}], 
               RowBox[{"phi", "[", "3", "]"}], 
               RowBox[{"dphi", "[", "4", "]"}], 
               RowBox[{"dphi", "[", "5", "]"}]}]}], ")"}]}]}], ")"}], 
         RowBox[{"phi", "[", "6", "]"}]}]}], "\[IndentingNewLine]", ")"}]}], 
     "\[IndentingNewLine]", "\[IndentingNewLine]", "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"5", "+", 
        RowBox[{"3", " ", "d"}], "+", 
        RowBox[{"2", " ", "\[Beta]"}]}], ")"}], 
      RowBox[{"(", " ", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[Eta]", "2"], " ", 
         RowBox[{"phi", "[", "2", "]"}], " ", 
         RowBox[{"phi", "[", "3", "]"}], " ", 
         RowBox[{"phi", "[", "4", "]"}], " ", 
         RowBox[{"phi", "[", "5", "]"}], 
         RowBox[{"ddphi", "[", "6", "]"}]}], "\[IndentingNewLine]", 
        "\[IndentingNewLine]", "-", 
        RowBox[{"d", 
         RowBox[{"(", 
          RowBox[{"d", "+", "1"}], ")"}], 
         RowBox[{"phi", "[", "2", "]"}], " ", 
         RowBox[{"phi", "[", "3", "]"}], " ", 
         RowBox[{"phi", "[", "4", "]"}], " ", 
         RowBox[{"phi", "[", "5", "]"}], 
         RowBox[{"phi", "[", "6", "]"}]}], "\[IndentingNewLine]", 
        "\[IndentingNewLine]", "+", 
        RowBox[{"2", "d", " ", "\[Eta]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"dphi", "[", "2", "]"}], " ", 
            RowBox[{"phi", "[", "3", "]"}], " ", 
            RowBox[{"phi", "[", "4", "]"}], " ", 
            RowBox[{"phi", "[", "5", "]"}]}], "+", 
           RowBox[{
            RowBox[{"phi", "[", "2", "]"}], " ", 
            RowBox[{"dphi", "[", "3", "]"}], " ", 
            RowBox[{"phi", "[", "4", "]"}], " ", 
            RowBox[{"phi", "[", "5", "]"}]}], "+", 
           RowBox[{
            RowBox[{"phi", "[", "2", "]"}], " ", 
            RowBox[{"phi", "[", "3", "]"}], " ", 
            RowBox[{"dphi", "[", "4", "]"}], " ", 
            RowBox[{"phi", "[", "5", "]"}]}], "+", 
           RowBox[{
            RowBox[{"phi", "[", "2", "]"}], " ", 
            RowBox[{"phi", "[", "3", "]"}], " ", 
            RowBox[{"phi", "[", "4", "]"}], " ", 
            RowBox[{"dphi", "[", "5", "]"}]}]}], ")"}], 
         RowBox[{"phi", "[", "6", "]"}]}], "\[IndentingNewLine]", 
        "\[IndentingNewLine]", "-", 
        RowBox[{
         SuperscriptBox["\[Eta]", "2"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"ddphi", "[", "2", "]"}], " ", 
            RowBox[{"phi", "[", "3", "]"}], " ", 
            RowBox[{"phi", "[", "4", "]"}], " ", 
            RowBox[{"phi", "[", "5", "]"}]}], "+", 
           RowBox[{
            RowBox[{"phi", "[", "2", "]"}], " ", 
            RowBox[{"ddphi", "[", "3", "]"}], " ", 
            RowBox[{"phi", "[", "4", "]"}], " ", 
            RowBox[{"phi", "[", "5", "]"}]}], "+", 
           RowBox[{
            RowBox[{"phi", "[", "2", "]"}], " ", 
            RowBox[{"phi", "[", "3", "]"}], " ", 
            RowBox[{"ddphi", "[", "4", "]"}], " ", 
            RowBox[{"phi", "[", "5", "]"}]}], "+", 
           RowBox[{
            RowBox[{"phi", "[", "2", "]"}], " ", 
            RowBox[{"phi", "[", "3", "]"}], " ", 
            RowBox[{"phi", "[", "4", "]"}], " ", 
            RowBox[{"ddphi", "[", "5", "]"}]}], "\[IndentingNewLine]", 
           "\[IndentingNewLine]", "+", 
           RowBox[{"2", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"dphi", "[", "2", "]"}], " ", 
               RowBox[{"dphi", "[", "3", "]"}], " ", 
               RowBox[{"phi", "[", "4", "]"}], " ", 
               RowBox[{"phi", "[", "5", "]"}]}], "\[IndentingNewLine]", "+", 
              RowBox[{
               RowBox[{"dphi", "[", "2", "]"}], " ", 
               RowBox[{"phi", "[", "3", "]"}], " ", 
               RowBox[{"dphi", "[", "4", "]"}], " ", 
               RowBox[{"phi", "[", "5", "]"}]}], "\[IndentingNewLine]", "+", 
              RowBox[{
               RowBox[{"dphi", "[", "2", "]"}], " ", 
               RowBox[{"phi", "[", "3", "]"}], " ", 
               RowBox[{"phi", "[", "4", "]"}], " ", 
               RowBox[{"dphi", "[", "5", "]"}]}], "\[IndentingNewLine]", "+", 
              RowBox[{
               RowBox[{"phi", "[", "2", "]"}], " ", 
               RowBox[{"dphi", "[", "3", "]"}], " ", 
               RowBox[{"dphi", "[", "4", "]"}], " ", 
               RowBox[{"phi", "[", "5", "]"}]}], "\[IndentingNewLine]", "+", 
              RowBox[{
               RowBox[{"phi", "[", "2", "]"}], " ", 
               RowBox[{"dphi", "[", "3", "]"}], " ", 
               RowBox[{"phi", "[", "4", "]"}], " ", 
               RowBox[{"dphi", "[", "5", "]"}]}], "\[IndentingNewLine]", "+", 
              RowBox[{
               RowBox[{"phi", "[", "2", "]"}], " ", 
               RowBox[{"phi", "[", "3", "]"}], " ", 
               RowBox[{"dphi", "[", "4", "]"}], " ", 
               RowBox[{"dphi", "[", "5", "]"}]}]}], ")"}]}]}], ")"}], 
         RowBox[{"phi", "[", "6", "]"}]}]}], "\[IndentingNewLine]", ")"}]}], 
     "\[IndentingNewLine]", "\[IndentingNewLine]", "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"d", "-", "\[Beta]"}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[Eta]", "3"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"dphi", "[", "2", "]"}], 
            RowBox[{"phi", "[", "3", "]"}]}], "+", 
           RowBox[{
            RowBox[{"phi", "[", "2", "]"}], 
            RowBox[{"dphi", "[", "3", "]"}]}]}], ")"}], 
         RowBox[{"phi", "[", "4", "]"}], 
         RowBox[{"phi", "[", "5", "]"}], 
         RowBox[{"ddphi", "[", "6", "]"}]}], "\[IndentingNewLine]", 
        "\[IndentingNewLine]", "-", 
        RowBox[{"\[Eta]", " ", "d", 
         RowBox[{"(", 
          RowBox[{"d", "-", "1"}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"dphi", "[", "2", "]"}], 
            RowBox[{"phi", "[", "3", "]"}]}], "+", 
           RowBox[{
            RowBox[{"phi", "[", "2", "]"}], 
            RowBox[{"dphi", "[", "3", "]"}]}]}], ")"}], 
         RowBox[{"phi", "[", "4", "]"}], 
         RowBox[{"phi", "[", "5", "]"}], 
         RowBox[{"phi", "[", "6", "]"}]}], "\[IndentingNewLine]", 
        "\[IndentingNewLine]", "+", 
        RowBox[{"2", 
         SuperscriptBox["\[Eta]", "2"], 
         RowBox[{"(", 
          RowBox[{"d", "-", "1"}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"ddphi", "[", "2", "]"}], 
               RowBox[{"phi", "[", "3", "]"}]}], "+", 
              RowBox[{"2", 
               RowBox[{"dphi", "[", "2", "]"}], 
               RowBox[{"dphi", "[", "3", "]"}]}], "+", 
              RowBox[{
               RowBox[{"phi", "[", "2", "]"}], 
               RowBox[{"ddphi", "[", "3", "]"}]}]}], ")"}], 
            RowBox[{"phi", "[", "4", "]"}], 
            RowBox[{"phi", "[", "5", "]"}]}], "\[IndentingNewLine]", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"dphi", "[", "2", "]"}], 
               RowBox[{"phi", "[", "3", "]"}]}], "+", 
              RowBox[{
               RowBox[{"phi", "[", "2", "]"}], 
               RowBox[{"dphi", "[", "3", "]"}]}]}], ")"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"dphi", "[", "4", "]"}], 
               RowBox[{"phi", "[", "5", "]"}]}], "+", 
              RowBox[{
               RowBox[{"phi", "[", "4", "]"}], 
               RowBox[{"dphi", "[", "5", "]"}]}]}], ")"}]}]}], ")"}], 
         RowBox[{"phi", "[", "6", "]"}]}], "\[IndentingNewLine]", 
        "\[IndentingNewLine]", "-", 
        RowBox[{
         SuperscriptBox["\[Eta]", "3"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"dddphi", "[", "2", "]"}], 
               RowBox[{"phi", "[", "3", "]"}]}], "+", 
              RowBox[{"3", 
               RowBox[{"ddphi", "[", "2", "]"}], 
               RowBox[{"dphi", "[", "3", "]"}]}], "+", 
              RowBox[{"3", 
               RowBox[{"dphi", "[", "2", "]"}], 
               RowBox[{"ddphi", "[", "3", "]"}]}], "+", 
              RowBox[{
               RowBox[{"phi", "[", "2", "]"}], 
               RowBox[{"dddphi", "[", "3", "]"}]}]}], ")"}], 
            RowBox[{"phi", "[", "4", "]"}], 
            RowBox[{"phi", "[", "5", "]"}]}], "\[IndentingNewLine]", "+", 
           RowBox[{"2", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"ddphi", "[", "2", "]"}], 
               RowBox[{"phi", "[", "3", "]"}]}], "+", 
              RowBox[{"2", 
               RowBox[{"dphi", "[", "2", "]"}], 
               RowBox[{"dphi", "[", "3", "]"}]}], "+", 
              RowBox[{
               RowBox[{"phi", "[", "2", "]"}], 
               RowBox[{"ddphi", "[", "3", "]"}]}]}], ")"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"dphi", "[", "4", "]"}], 
               RowBox[{"phi", "[", "5", "]"}]}], "+", 
              RowBox[{
               RowBox[{"phi", "[", "4", "]"}], 
               RowBox[{"dphi", "[", "5", "]"}]}]}], ")"}]}], 
           "\[IndentingNewLine]", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"dphi", "[", "2", "]"}], 
               RowBox[{"phi", "[", "3", "]"}]}], "+", 
              RowBox[{
               RowBox[{"phi", "[", "2", "]"}], 
               RowBox[{"dphi", "[", "3", "]"}]}]}], ")"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"ddphi", "[", "4", "]"}], 
               RowBox[{"phi", "[", "5", "]"}]}], "+", 
              RowBox[{"2", 
               RowBox[{"dphi", "[", "4", "]"}], 
               RowBox[{"dphi", "[", "5", "]"}]}], "+", 
              RowBox[{
               RowBox[{"phi", "[", "4", "]"}], 
               RowBox[{"ddphi", "[", "5", "]"}]}]}], ")"}]}]}], ")"}], 
         RowBox[{"phi", "[", "6", "]"}]}]}], "\[IndentingNewLine]", 
       "\[IndentingNewLine]", ")"}]}], "\[IndentingNewLine]", 
     "\[IndentingNewLine]", "+", 
     RowBox[{"2", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[Eta]", "4"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"phi", "[", "2", "]"}], 
            RowBox[{"dphi", "[", "3", "]"}], "   ", 
            RowBox[{"phi", "[", "4", "]"}], 
            RowBox[{"dphi", "[", "5", "]"}]}], "+", 
           RowBox[{
            RowBox[{"dphi", "[", "2", "]"}], " ", 
            RowBox[{"phi", "[", "3", "]"}], " ", 
            RowBox[{"phi", "[", "4", "]"}], 
            RowBox[{"dphi", "[", "5", "]"}]}], " ", "+", 
           RowBox[{
            RowBox[{"phi", "[", "2", "]"}], 
            RowBox[{"dphi", "[", "3", "]"}], " ", 
            RowBox[{"dphi", "[", "4", "]"}], "  ", 
            RowBox[{"phi", "[", "5", "]"}]}], "+", 
           RowBox[{
            RowBox[{"dphi", "[", "2", "]"}], " ", 
            RowBox[{"phi", "[", "3", "]"}], " ", 
            RowBox[{"dphi", "[", "4", "]"}], " ", 
            RowBox[{"phi", "[", "5", "]"}]}]}], ")"}], 
         RowBox[{"ddphi", "[", "6", "]"}]}], "\[IndentingNewLine]", 
        "\[IndentingNewLine]", "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"d", "-", "2"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"d", "-", "1"}], ")"}], 
         SuperscriptBox["\[Eta]", "2"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"phi", "[", "2", "]"}], 
            RowBox[{"dphi", "[", "3", "]"}], "   ", 
            RowBox[{"phi", "[", "4", "]"}], 
            RowBox[{"dphi", "[", "5", "]"}]}], "+", 
           RowBox[{
            RowBox[{"dphi", "[", "2", "]"}], " ", 
            RowBox[{"phi", "[", "3", "]"}], " ", 
            RowBox[{"phi", "[", "4", "]"}], 
            RowBox[{"dphi", "[", "5", "]"}]}], " ", "+", 
           RowBox[{
            RowBox[{"phi", "[", "2", "]"}], 
            RowBox[{"dphi", "[", "3", "]"}], " ", 
            RowBox[{"dphi", "[", "4", "]"}], "  ", 
            RowBox[{"phi", "[", "5", "]"}]}], "+", 
           RowBox[{
            RowBox[{"dphi", "[", "2", "]"}], " ", 
            RowBox[{"phi", "[", "3", "]"}], " ", 
            RowBox[{"dphi", "[", "4", "]"}], " ", 
            RowBox[{"phi", "[", "5", "]"}]}]}], ")"}], 
         RowBox[{"phi", "[", "6", "]"}]}], "\[IndentingNewLine]", 
        "\[IndentingNewLine]", "+", 
        RowBox[{"2", 
         RowBox[{"(", 
          RowBox[{"d", "-", "2"}], ")"}], 
         SuperscriptBox["\[Eta]", "3"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"dphi", "[", "2", "]"}], 
            RowBox[{"dphi", "[", "3", "]"}], "   ", 
            RowBox[{"phi", "[", "4", "]"}], 
            RowBox[{"dphi", "[", "5", "]"}]}], "+", 
           RowBox[{
            RowBox[{"ddphi", "[", "2", "]"}], " ", 
            RowBox[{"phi", "[", "3", "]"}], " ", 
            RowBox[{"phi", "[", "4", "]"}], 
            RowBox[{"dphi", "[", "5", "]"}]}], " ", "+", 
           RowBox[{
            RowBox[{"dphi", "[", "2", "]"}], 
            RowBox[{"dphi", "[", "3", "]"}], " ", 
            RowBox[{"dphi", "[", "4", "]"}], "  ", 
            RowBox[{"phi", "[", "5", "]"}]}], "+", 
           RowBox[{
            RowBox[{"ddphi", "[", "2", "]"}], " ", 
            RowBox[{"phi", "[", "3", "]"}], " ", 
            RowBox[{"dphi", "[", "4", "]"}], " ", 
            RowBox[{"phi", "[", "5", "]"}]}], "\[IndentingNewLine]", "+", 
           RowBox[{
            RowBox[{"phi", "[", "2", "]"}], 
            RowBox[{"ddphi", "[", "3", "]"}], "   ", 
            RowBox[{"phi", "[", "4", "]"}], 
            RowBox[{"dphi", "[", "5", "]"}]}], "+", 
           RowBox[{
            RowBox[{"dphi", "[", "2", "]"}], " ", 
            RowBox[{"dphi", "[", "3", "]"}], " ", 
            RowBox[{"phi", "[", "4", "]"}], 
            RowBox[{"dphi", "[", "5", "]"}]}], " ", "+", 
           RowBox[{
            RowBox[{"phi", "[", "2", "]"}], 
            RowBox[{"ddphi", "[", "3", "]"}], " ", 
            RowBox[{"dphi", "[", "4", "]"}], "  ", 
            RowBox[{"phi", "[", "5", "]"}]}], "+", 
           RowBox[{
            RowBox[{"dphi", "[", "2", "]"}], " ", 
            RowBox[{"dphi", "[", "3", "]"}], " ", 
            RowBox[{"dphi", "[", "4", "]"}], " ", 
            RowBox[{"phi", "[", "5", "]"}]}], "\[IndentingNewLine]", "+", 
           RowBox[{
            RowBox[{"phi", "[", "2", "]"}], 
            RowBox[{"dphi", "[", "3", "]"}], "   ", 
            RowBox[{"dphi", "[", "4", "]"}], 
            RowBox[{"dphi", "[", "5", "]"}]}], "+", 
           RowBox[{
            RowBox[{"dphi", "[", "2", "]"}], " ", 
            RowBox[{"phi", "[", "3", "]"}], " ", 
            RowBox[{"dphi", "[", "4", "]"}], 
            RowBox[{"dphi", "[", "5", "]"}]}], " ", "+", 
           RowBox[{
            RowBox[{"phi", "[", "2", "]"}], 
            RowBox[{"dphi", "[", "3", "]"}], " ", 
            RowBox[{"ddphi", "[", "4", "]"}], "  ", 
            RowBox[{"phi", "[", "5", "]"}]}], "+", 
           RowBox[{
            RowBox[{"dphi", "[", "2", "]"}], " ", 
            RowBox[{"phi", "[", "3", "]"}], " ", 
            RowBox[{"ddphi", "[", "4", "]"}], " ", 
            RowBox[{"phi", "[", "5", "]"}]}], "\[IndentingNewLine]", "+", 
           RowBox[{
            RowBox[{"phi", "[", "2", "]"}], 
            RowBox[{"dphi", "[", "3", "]"}], "   ", 
            RowBox[{"phi", "[", "4", "]"}], 
            RowBox[{"ddphi", "[", "5", "]"}]}], "+", 
           RowBox[{
            RowBox[{"dphi", "[", "2", "]"}], " ", 
            RowBox[{"phi", "[", "3", "]"}], " ", 
            RowBox[{"phi", "[", "4", "]"}], 
            RowBox[{"ddphi", "[", "5", "]"}]}], " ", "+", 
           RowBox[{
            RowBox[{"phi", "[", "2", "]"}], 
            RowBox[{"dphi", "[", "3", "]"}], " ", 
            RowBox[{"dphi", "[", "4", "]"}], " ", 
            RowBox[{"dphi", "[", "5", "]"}]}], "+", 
           RowBox[{
            RowBox[{"dphi", "[", "2", "]"}], " ", 
            RowBox[{"phi", "[", "3", "]"}], " ", 
            RowBox[{"dphi", "[", "4", "]"}], " ", 
            RowBox[{"dphi", "[", "5", "]"}]}]}], ")"}], 
         RowBox[{"phi", "[", "6", "]"}]}], "\[IndentingNewLine]", 
        "\[IndentingNewLine]", "-", 
        RowBox[{
         SuperscriptBox["\[Eta]", "4"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"ddphi", "[", "2", "]"}], 
            RowBox[{"dphi", "[", "3", "]"}], "   ", 
            RowBox[{"phi", "[", "4", "]"}], 
            RowBox[{"dphi", "[", "5", "]"}]}], "+", 
           RowBox[{
            RowBox[{"dddphi", "[", "2", "]"}], " ", 
            RowBox[{"phi", "[", "3", "]"}], " ", 
            RowBox[{"phi", "[", "4", "]"}], 
            RowBox[{"dphi", "[", "5", "]"}]}], " ", "+", 
           RowBox[{
            RowBox[{"ddphi", "[", "2", "]"}], 
            RowBox[{"dphi", "[", "3", "]"}], " ", 
            RowBox[{"dphi", "[", "4", "]"}], "  ", 
            RowBox[{"phi", "[", "5", "]"}]}], "+", 
           RowBox[{
            RowBox[{"dddphi", "[", "2", "]"}], " ", 
            RowBox[{"phi", "[", "3", "]"}], " ", 
            RowBox[{"dphi", "[", "4", "]"}], " ", 
            RowBox[{"phi", "[", "5", "]"}]}], "\[IndentingNewLine]", "+", 
           RowBox[{
            RowBox[{"phi", "[", "2", "]"}], 
            RowBox[{"dddphi", "[", "3", "]"}], "   ", 
            RowBox[{"phi", "[", "4", "]"}], 
            RowBox[{"dphi", "[", "5", "]"}]}], "+", 
           RowBox[{
            RowBox[{"dphi", "[", "2", "]"}], " ", 
            RowBox[{"ddphi", "[", "3", "]"}], " ", 
            RowBox[{"phi", "[", "4", "]"}], 
            RowBox[{"dphi", "[", "5", "]"}]}], " ", "+", 
           RowBox[{
            RowBox[{"phi", "[", "2", "]"}], 
            RowBox[{"dddphi", "[", "3", "]"}], " ", 
            RowBox[{"dphi", "[", "4", "]"}], "  ", 
            RowBox[{"phi", "[", "5", "]"}]}], "+", 
           RowBox[{
            RowBox[{"dphi", "[", "2", "]"}], " ", 
            RowBox[{"ddphi", "[", "3", "]"}], " ", 
            RowBox[{"dphi", "[", "4", "]"}], " ", 
            RowBox[{"phi", "[", "5", "]"}]}], "\[IndentingNewLine]", "+", 
           RowBox[{
            RowBox[{"phi", "[", "2", "]"}], 
            RowBox[{"dphi", "[", "3", "]"}], "   ", 
            RowBox[{"ddphi", "[", "4", "]"}], 
            RowBox[{"dphi", "[", "5", "]"}]}], "+", 
           RowBox[{
            RowBox[{"dphi", "[", "2", "]"}], " ", 
            RowBox[{"phi", "[", "3", "]"}], " ", 
            RowBox[{"ddphi", "[", "4", "]"}], 
            RowBox[{"dphi", "[", "5", "]"}]}], " ", "+", 
           RowBox[{
            RowBox[{"phi", "[", "2", "]"}], 
            RowBox[{"dphi", "[", "3", "]"}], " ", 
            RowBox[{"dddphi", "[", "4", "]"}], "  ", 
            RowBox[{"phi", "[", "5", "]"}]}], "+", 
           RowBox[{
            RowBox[{"dphi", "[", "2", "]"}], " ", 
            RowBox[{"phi", "[", "3", "]"}], " ", 
            RowBox[{"dddphi", "[", "4", "]"}], " ", 
            RowBox[{"phi", "[", "5", "]"}]}], "\[IndentingNewLine]", "+", 
           RowBox[{
            RowBox[{"phi", "[", "2", "]"}], 
            RowBox[{"dphi", "[", "3", "]"}], "   ", 
            RowBox[{"phi", "[", "4", "]"}], 
            RowBox[{"dddphi", "[", "5", "]"}]}], "+", 
           RowBox[{
            RowBox[{"dphi", "[", "2", "]"}], " ", 
            RowBox[{"phi", "[", "3", "]"}], " ", 
            RowBox[{"phi", "[", "4", "]"}], 
            RowBox[{"dddphi", "[", "5", "]"}]}], " ", "+", 
           RowBox[{
            RowBox[{"phi", "[", "2", "]"}], 
            RowBox[{"dphi", "[", "3", "]"}], " ", 
            RowBox[{"dphi", "[", "4", "]"}], "  ", 
            RowBox[{"ddphi", "[", "5", "]"}]}], "+", 
           RowBox[{
            RowBox[{"dphi", "[", "2", "]"}], " ", 
            RowBox[{"phi", "[", "3", "]"}], " ", 
            RowBox[{"dphi", "[", "4", "]"}], " ", 
            RowBox[{"ddphi", "[", "5", "]"}]}], "\[IndentingNewLine]", 
           "\[IndentingNewLine]", "+", 
           RowBox[{"2", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"dphi", "[", "2", "]"}], 
               RowBox[{"ddphi", "[", "3", "]"}], " ", 
               RowBox[{"phi", "[", "4", "]"}], 
               RowBox[{"dphi", "[", "5", "]"}]}], "+", 
              RowBox[{
               RowBox[{"ddphi", "[", "2", "]"}], " ", 
               RowBox[{"dphi", "[", "3", "]"}], " ", 
               RowBox[{"phi", "[", "4", "]"}], 
               RowBox[{"dphi", "[", "5", "]"}]}], " ", "+", 
              RowBox[{
               RowBox[{"dphi", "[", "2", "]"}], 
               RowBox[{"ddphi", "[", "3", "]"}], " ", 
               RowBox[{"dphi", "[", "4", "]"}], "  ", 
               RowBox[{"phi", "[", "5", "]"}]}], "+", 
              RowBox[{
               RowBox[{"ddphi", "[", "2", "]"}], " ", 
               RowBox[{"dphi", "[", "3", "]"}], " ", 
               RowBox[{"dphi", "[", "4", "]"}], " ", 
               RowBox[{"phi", "[", "5", "]"}]}], "\[IndentingNewLine]", "+", 
              RowBox[{
               RowBox[{"dphi", "[", "2", "]"}], 
               RowBox[{"dphi", "[", "3", "]"}], " ", 
               RowBox[{"dphi", "[", "4", "]"}], 
               RowBox[{"dphi", "[", "5", "]"}]}], "+", 
              RowBox[{
               RowBox[{"ddphi", "[", "2", "]"}], " ", 
               RowBox[{"phi", "[", "3", "]"}], " ", 
               RowBox[{"dphi", "[", "4", "]"}], 
               RowBox[{"dphi", "[", "5", "]"}]}], " ", "+", 
              RowBox[{
               RowBox[{"dphi", "[", "2", "]"}], 
               RowBox[{"dphi", "[", "3", "]"}], " ", 
               RowBox[{"ddphi", "[", "4", "]"}], "  ", 
               RowBox[{"phi", "[", "5", "]"}]}], "+", 
              RowBox[{
               RowBox[{"ddphi", "[", "2", "]"}], " ", 
               RowBox[{"phi", "[", "3", "]"}], " ", 
               RowBox[{"ddphi", "[", "4", "]"}], " ", 
               RowBox[{"phi", "[", "5", "]"}]}], "\[IndentingNewLine]", "+", 
              RowBox[{
               RowBox[{"dphi", "[", "2", "]"}], 
               RowBox[{"dphi", "[", "3", "]"}], " ", 
               RowBox[{"phi", "[", "4", "]"}], 
               RowBox[{"ddphi", "[", "5", "]"}]}], "+", 
              RowBox[{
               RowBox[{"ddphi", "[", "2", "]"}], " ", 
               RowBox[{"phi", "[", "3", "]"}], " ", 
               RowBox[{"phi", "[", "4", "]"}], 
               RowBox[{"ddphi", "[", "5", "]"}]}], " ", "+", 
              RowBox[{
               RowBox[{"dphi", "[", "2", "]"}], 
               RowBox[{"dphi", "[", "3", "]"}], " ", 
               RowBox[{"dphi", "[", "4", "]"}], " ", 
               RowBox[{"dphi", "[", "5", "]"}]}], "+", 
              RowBox[{
               RowBox[{"ddphi", "[", "2", "]"}], " ", 
               RowBox[{"phi", "[", "3", "]"}], " ", 
               RowBox[{"dphi", "[", "4", "]"}], 
               RowBox[{"dphi", "[", "5", "]"}]}], "\[IndentingNewLine]", "+", 
              RowBox[{
               RowBox[{"phi", "[", "2", "]"}], 
               RowBox[{"ddphi", "[", "3", "]"}], " ", 
               RowBox[{"dphi", "[", "4", "]"}], 
               RowBox[{"dphi", "[", "5", "]"}]}], "+", 
              RowBox[{
               RowBox[{"dphi", "[", "2", "]"}], " ", 
               RowBox[{"dphi", "[", "3", "]"}], " ", 
               RowBox[{"dphi", "[", "4", "]"}], 
               RowBox[{"dphi", "[", "5", "]"}]}], " ", "+", 
              RowBox[{
               RowBox[{"phi", "[", "2", "]"}], 
               RowBox[{"ddphi", "[", "3", "]"}], " ", 
               RowBox[{"ddphi", "[", "4", "]"}], "  ", 
               RowBox[{"phi", "[", "5", "]"}]}], "+", 
              RowBox[{
               RowBox[{"dphi", "[", "2", "]"}], " ", 
               RowBox[{"dphi", "[", "3", "]"}], " ", 
               RowBox[{"ddphi", "[", "4", "]"}], " ", 
               RowBox[{"phi", "[", "5", "]"}]}], "\[IndentingNewLine]", "+", 
              RowBox[{
               RowBox[{"phi", "[", "2", "]"}], 
               RowBox[{"ddphi", "[", "3", "]"}], " ", 
               RowBox[{"phi", "[", "4", "]"}], 
               RowBox[{"ddphi", "[", "5", "]"}]}], "+", 
              RowBox[{
               RowBox[{"dphi", "[", "2", "]"}], " ", 
               RowBox[{"dphi", "[", "3", "]"}], " ", 
               RowBox[{"phi", "[", "4", "]"}], 
               RowBox[{"ddphi", "[", "5", "]"}]}], " ", "+", 
              RowBox[{
               RowBox[{"phi", "[", "2", "]"}], 
               RowBox[{"ddphi", "[", "3", "]"}], " ", 
               RowBox[{"dphi", "[", "4", "]"}], "  ", 
               RowBox[{"dphi", "[", "5", "]"}]}], "+", 
              RowBox[{
               RowBox[{"dphi", "[", "2", "]"}], " ", 
               RowBox[{"dphi", "[", "3", "]"}], " ", 
               RowBox[{"dphi", "[", "4", "]"}], " ", 
               RowBox[{"dphi", "[", "5", "]"}]}], "\[IndentingNewLine]", "+", 
              RowBox[{
               RowBox[{"phi", "[", "2", "]"}], 
               RowBox[{"dphi", "[", "3", "]"}], 
               RowBox[{"dphi", "[", "4", "]"}], 
               RowBox[{"ddphi", "[", "5", "]"}]}], "+", 
              RowBox[{
               RowBox[{"dphi", "[", "2", "]"}], " ", 
               RowBox[{"phi", "[", "3", "]"}], " ", 
               RowBox[{"dphi", "[", "4", "]"}], 
               RowBox[{"ddphi", "[", "5", "]"}]}], " ", "+", 
              RowBox[{
               RowBox[{"phi", "[", "2", "]"}], 
               RowBox[{"dphi", "[", "3", "]"}], " ", 
               RowBox[{"ddphi", "[", "4", "]"}], " ", 
               RowBox[{"dphi", "[", "5", "]"}]}], "+", 
              RowBox[{
               RowBox[{"dphi", "[", "2", "]"}], " ", 
               RowBox[{"phi", "[", "3", "]"}], " ", 
               RowBox[{"ddphi", "[", "4", "]"}], " ", 
               RowBox[{"dphi", "[", "5", "]"}]}]}], ")"}]}]}], ")"}], 
         RowBox[{"phi", "[", "6", "]"}]}]}], ")"}]}], "\[IndentingNewLine]", 
     "\[IndentingNewLine]", "+", 
     RowBox[{"3", 
      RowBox[{"(", 
       RowBox[{"\[Alpha]", "-", "2"}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[Eta]", "4"], " ", 
         RowBox[{"dphi", "[", "2", "]"}], " ", 
         RowBox[{"dphi", "[", "3", "]"}], " ", 
         RowBox[{"phi", "[", "4", "]"}], " ", 
         RowBox[{"phi", "[", "5", "]"}], 
         RowBox[{"ddphi", "[", "6", "]"}]}], "\[IndentingNewLine]", 
        "\[IndentingNewLine]", "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"d", "-", "2"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"d", "-", "1"}], ")"}], 
         SuperscriptBox["\[Eta]", "2"], 
         RowBox[{"dphi", "[", "2", "]"}], " ", 
         RowBox[{"dphi", "[", "3", "]"}], " ", 
         RowBox[{"phi", "[", "4", "]"}], " ", 
         RowBox[{"phi", "[", "5", "]"}], 
         RowBox[{"phi", "[", "6", "]"}]}], "\[IndentingNewLine]", 
        "\[IndentingNewLine]", "+", 
        RowBox[{"2", 
         RowBox[{"(", 
          RowBox[{"d", "-", "2"}], ")"}], 
         SuperscriptBox["\[Eta]", "3"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"ddphi", "[", "2", "]"}], " ", 
            RowBox[{"dphi", "[", "3", "]"}], " ", 
            RowBox[{"phi", "[", "4", "]"}], " ", 
            RowBox[{"phi", "[", "5", "]"}]}], "\[IndentingNewLine]", "+", 
           RowBox[{
            RowBox[{"dphi", "[", "2", "]"}], " ", 
            RowBox[{"ddphi", "[", "3", "]"}], " ", 
            RowBox[{"phi", "[", "4", "]"}], " ", 
            RowBox[{"phi", "[", "5", "]"}]}], "\[IndentingNewLine]", "+", 
           RowBox[{
            RowBox[{"dphi", "[", "2", "]"}], " ", 
            RowBox[{"dphi", "[", "3", "]"}], " ", 
            RowBox[{"dphi", "[", "4", "]"}], " ", 
            RowBox[{"phi", "[", "5", "]"}]}], "\[IndentingNewLine]", "+", 
           RowBox[{
            RowBox[{"dphi", "[", "2", "]"}], " ", 
            RowBox[{"dphi", "[", "3", "]"}], " ", 
            RowBox[{"phi", "[", "4", "]"}], " ", 
            RowBox[{"dphi", "[", "5", "]"}]}]}], ")"}], 
         RowBox[{"phi", "[", "6", "]"}]}], "\[IndentingNewLine]", 
        "\[IndentingNewLine]", "-", 
        RowBox[{
         SuperscriptBox["\[Eta]", "4"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"dddphi", "[", "2", "]"}], " ", 
            RowBox[{"dphi", "[", "3", "]"}], " ", 
            RowBox[{"phi", "[", "4", "]"}], " ", 
            RowBox[{"phi", "[", "5", "]"}]}], "\[IndentingNewLine]", "+", 
           RowBox[{
            RowBox[{"dphi", "[", "2", "]"}], " ", 
            RowBox[{"dddphi", "[", "3", "]"}], " ", 
            RowBox[{"phi", "[", "4", "]"}], " ", 
            RowBox[{"phi", "[", "5", "]"}]}], "\[IndentingNewLine]", "+", 
           RowBox[{
            RowBox[{"dphi", "[", "2", "]"}], " ", 
            RowBox[{"dphi", "[", "3", "]"}], " ", 
            RowBox[{"ddphi", "[", "4", "]"}], " ", 
            RowBox[{"phi", "[", "5", "]"}]}], "\[IndentingNewLine]", "+", 
           RowBox[{
            RowBox[{"dphi", "[", "2", "]"}], " ", 
            RowBox[{"dphi", "[", "3", "]"}], " ", 
            RowBox[{"phi", "[", "4", "]"}], " ", 
            RowBox[{"ddphi", "[", "5", "]"}]}], "\[IndentingNewLine]", 
           "\[IndentingNewLine]", "+", 
           RowBox[{"2", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"ddphi", "[", "2", "]"}], " ", 
               RowBox[{"ddphi", "[", "3", "]"}], " ", 
               RowBox[{"phi", "[", "4", "]"}], " ", 
               RowBox[{"phi", "[", "5", "]"}]}], "\[IndentingNewLine]", "+", 
              RowBox[{
               RowBox[{"ddphi", "[", "2", "]"}], " ", 
               RowBox[{"dphi", "[", "3", "]"}], " ", 
               RowBox[{"dphi", "[", "4", "]"}], " ", 
               RowBox[{"phi", "[", "5", "]"}]}], "\[IndentingNewLine]", "+", 
              RowBox[{
               RowBox[{"ddphi", "[", "2", "]"}], " ", 
               RowBox[{"dphi", "[", "3", "]"}], " ", 
               RowBox[{"phi", "[", "4", "]"}], " ", 
               RowBox[{"dphi", "[", "5", "]"}]}], "\[IndentingNewLine]", "+", 
              RowBox[{
               RowBox[{"dphi", "[", "2", "]"}], " ", 
               RowBox[{"ddphi", "[", "3", "]"}], " ", 
               RowBox[{"dphi", "[", "4", "]"}], " ", 
               RowBox[{"phi", "[", "5", "]"}]}], "\[IndentingNewLine]", "+", 
              RowBox[{
               RowBox[{"dphi", "[", "2", "]"}], " ", 
               RowBox[{"ddphi", "[", "3", "]"}], " ", 
               RowBox[{"phi", "[", "4", "]"}], " ", 
               RowBox[{"dphi", "[", "5", "]"}]}], "\[IndentingNewLine]", "+", 
              RowBox[{
               RowBox[{"dphi", "[", "2", "]"}], " ", 
               RowBox[{"dphi", "[", "3", "]"}], " ", 
               RowBox[{"dphi", "[", "4", "]"}], " ", 
               RowBox[{"dphi", "[", "5", "]"}]}]}], ")"}]}]}], ")"}], 
         RowBox[{"phi", "[", "6", "]"}]}]}], ")"}]}]}], "\[IndentingNewLine]",
     ",", "\[Eta]", ",", "Simplify"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FullSimplify", "[", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"%", ",", 
      RowBox[{"dphi", "[", "6", "]"}]}], "]"}], "]"}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"IBP", " ", "to", " ", "remove", " ", 
    RowBox[{"dphi", "[", "6", "]"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"%%", "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"d", "-", "1"}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Alpha]", " ", 
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"k", "[", "2", "]"}], ",", 
            RowBox[{"k", "[", "3", "]"}]}], "]"}]}], "+", 
         RowBox[{"2", 
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"k", "[", "2", "]"}], ",", 
            RowBox[{"k", "[", "4", "]"}]}], "]"}]}], "+", 
         RowBox[{"2", 
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"k", "[", "2", "]"}], ",", 
            RowBox[{"k", "[", "5", "]"}]}], "]"}]}], "+", 
         RowBox[{"2", 
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"k", "[", "3", "]"}], ",", 
            RowBox[{"k", "[", "4", "]"}]}], "]"}]}], "+", 
         RowBox[{"2", 
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"k", "[", "3", "]"}], ",", 
            RowBox[{"k", "[", "5", "]"}]}], "]"}]}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[Eta]", "3"], 
          RowBox[{"phi", "[", "2", "]"}], 
          RowBox[{"phi", "[", "3", "]"}], 
          RowBox[{"phi", "[", "4", "]"}], 
          RowBox[{"phi", "[", "5", "]"}], 
          RowBox[{"dphi", "[", "6", "]"}]}], "\[IndentingNewLine]", "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"d", "-", "1"}], ")"}], 
          SuperscriptBox["\[Eta]", "2"], 
          RowBox[{"phi", "[", "2", "]"}], 
          RowBox[{"phi", "[", "3", "]"}], 
          RowBox[{"phi", "[", "4", "]"}], 
          RowBox[{"phi", "[", "5", "]"}], 
          RowBox[{"phi", "[", "6", "]"}]}], "\[IndentingNewLine]", "+", 
         RowBox[{
          SuperscriptBox["\[Eta]", "3"], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"dphi", "[", "2", "]"}], 
             RowBox[{"phi", "[", "3", "]"}], 
             RowBox[{"phi", "[", "4", "]"}], 
             RowBox[{"phi", "[", "5", "]"}]}], "+", 
            RowBox[{
             RowBox[{"phi", "[", "2", "]"}], 
             RowBox[{"dphi", "[", "3", "]"}], 
             RowBox[{"phi", "[", "4", "]"}], 
             RowBox[{"phi", "[", "5", "]"}]}], "+", 
            RowBox[{
             RowBox[{"phi", "[", "2", "]"}], 
             RowBox[{"phi", "[", "3", "]"}], 
             RowBox[{"dphi", "[", "4", "]"}], 
             RowBox[{"phi", "[", "5", "]"}]}], "+", 
            RowBox[{
             RowBox[{"phi", "[", "2", "]"}], 
             RowBox[{"phi", "[", "3", "]"}], 
             RowBox[{"phi", "[", "4", "]"}], 
             RowBox[{"dphi", "[", "5", "]"}]}]}], ")"}], 
          RowBox[{"phi", "[", "6", "]"}]}]}], ")"}]}], "\[IndentingNewLine]", 
      "\[IndentingNewLine]", "-", 
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"(", 
        RowBox[{"d", "-", "1"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         RowBox[{"3", " ", "d"}], "+", 
         RowBox[{"2", " ", "\[Beta]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Eta]", " ", 
          RowBox[{"phi", "[", "2", "]"}], " ", 
          RowBox[{"phi", "[", "3", "]"}], " ", 
          RowBox[{"phi", "[", "4", "]"}], " ", 
          RowBox[{"phi", "[", "5", "]"}], 
          RowBox[{"dphi", "[", "6", "]"}]}], "\[IndentingNewLine]", "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"d", "+", "1"}], ")"}], 
          RowBox[{"phi", "[", "2", "]"}], " ", 
          RowBox[{"phi", "[", "3", "]"}], " ", 
          RowBox[{"phi", "[", "4", "]"}], " ", 
          RowBox[{"phi", "[", "5", "]"}], 
          RowBox[{"phi", "[", "6", "]"}]}], "\[IndentingNewLine]", 
         "\[IndentingNewLine]", "+", 
         RowBox[{"\[Eta]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"dphi", "[", "2", "]"}], " ", 
             RowBox[{"phi", "[", "3", "]"}], " ", 
             RowBox[{"phi", "[", "4", "]"}], " ", 
             RowBox[{"phi", "[", "5", "]"}]}], "+", 
            RowBox[{
             RowBox[{"phi", "[", "2", "]"}], " ", 
             RowBox[{"dphi", "[", "3", "]"}], " ", 
             RowBox[{"phi", "[", "4", "]"}], " ", 
             RowBox[{"phi", "[", "5", "]"}]}], "+", 
            RowBox[{
             RowBox[{"phi", "[", "2", "]"}], " ", 
             RowBox[{"phi", "[", "3", "]"}], " ", 
             RowBox[{"dphi", "[", "4", "]"}], " ", 
             RowBox[{"phi", "[", "5", "]"}]}], "+", 
            RowBox[{
             RowBox[{"phi", "[", "2", "]"}], " ", 
             RowBox[{"phi", "[", "3", "]"}], " ", 
             RowBox[{"phi", "[", "4", "]"}], " ", 
             RowBox[{"dphi", "[", "5", "]"}]}]}], ")"}], 
          RowBox[{"phi", "[", "6", "]"}]}]}], ")"}]}], "\[IndentingNewLine]", 
      "\[IndentingNewLine]", "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"d", "-", "1"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"d", "-", "\[Beta]"}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[Eta]", "2"], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"phi", "[", "2", "]"}], 
             RowBox[{"dphi", "[", "3", "]"}]}], "+", 
            RowBox[{
             RowBox[{"dphi", "[", "2", "]"}], " ", 
             RowBox[{"phi", "[", "3", "]"}]}]}], ")"}], " ", 
          RowBox[{"phi", "[", "4", "]"}], " ", 
          RowBox[{"phi", "[", "5", "]"}], 
          RowBox[{"dphi", "[", "6", "]"}]}], "\[IndentingNewLine]", 
         "\[IndentingNewLine]", "-", 
         RowBox[{"d", " ", "\[Eta]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"phi", "[", "2", "]"}], 
             RowBox[{"dphi", "[", "3", "]"}]}], "+", 
            RowBox[{
             RowBox[{"dphi", "[", "2", "]"}], " ", 
             RowBox[{"phi", "[", "3", "]"}]}]}], ")"}], " ", 
          RowBox[{"phi", "[", "4", "]"}], " ", 
          RowBox[{"phi", "[", "5", "]"}], 
          RowBox[{"phi", "[", "6", "]"}]}], "\[IndentingNewLine]", "+", 
         RowBox[{
          SuperscriptBox["\[Eta]", "2"], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"ddphi", "[", "2", "]"}], " ", 
                RowBox[{"phi", "[", "3", "]"}]}], "+", 
               RowBox[{"2", 
                RowBox[{"dphi", "[", "2", "]"}], 
                RowBox[{"dphi", "[", "3", "]"}]}], "+", 
               RowBox[{
                RowBox[{"phi", "[", "2", "]"}], 
                RowBox[{"ddphi", "[", "3", "]"}]}]}], ")"}], " ", 
             RowBox[{"phi", "[", "4", "]"}], " ", 
             RowBox[{"phi", "[", "5", "]"}]}], "\[IndentingNewLine]", "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"phi", "[", "2", "]"}], 
                RowBox[{"dphi", "[", "3", "]"}]}], "+", 
               RowBox[{
                RowBox[{"dphi", "[", "2", "]"}], " ", 
                RowBox[{"phi", "[", "3", "]"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"dphi", "[", "4", "]"}], " ", 
                RowBox[{"phi", "[", "5", "]"}]}], "+", 
               RowBox[{
                RowBox[{"phi", "[", "4", "]"}], " ", 
                RowBox[{"dphi", "[", "5", "]"}]}]}], ")"}]}]}], ")"}], 
          RowBox[{"phi", "[", "6", "]"}]}]}], ")"}]}], "\[IndentingNewLine]", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", "-", 
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{"d", "-", "1"}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[Eta]", "3"], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"phi", "[", "2", "]"}], 
             RowBox[{"dphi", "[", "3", "]"}], "   ", 
             RowBox[{"phi", "[", "4", "]"}], 
             RowBox[{"dphi", "[", "5", "]"}]}], "+", 
            RowBox[{
             RowBox[{"dphi", "[", "2", "]"}], " ", 
             RowBox[{"phi", "[", "3", "]"}], " ", 
             RowBox[{"phi", "[", "4", "]"}], 
             RowBox[{"dphi", "[", "5", "]"}]}], " ", "+", 
            RowBox[{
             RowBox[{"phi", "[", "2", "]"}], 
             RowBox[{"dphi", "[", "3", "]"}], " ", 
             RowBox[{"dphi", "[", "4", "]"}], "  ", 
             RowBox[{"phi", "[", "5", "]"}]}], "+", 
            RowBox[{
             RowBox[{"dphi", "[", "2", "]"}], " ", 
             RowBox[{"phi", "[", "3", "]"}], " ", 
             RowBox[{"dphi", "[", "4", "]"}], " ", 
             RowBox[{"phi", "[", "5", "]"}]}]}], ")"}], 
          RowBox[{"dphi", "[", "6", "]"}]}], "\[IndentingNewLine]", 
         "\[IndentingNewLine]", "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"d", "-", "1"}], ")"}], 
          SuperscriptBox["\[Eta]", "2"], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"phi", "[", "2", "]"}], 
             RowBox[{"dphi", "[", "3", "]"}], "   ", 
             RowBox[{"phi", "[", "4", "]"}], 
             RowBox[{"dphi", "[", "5", "]"}]}], "+", 
            RowBox[{
             RowBox[{"dphi", "[", "2", "]"}], " ", 
             RowBox[{"phi", "[", "3", "]"}], " ", 
             RowBox[{"phi", "[", "4", "]"}], 
             RowBox[{"dphi", "[", "5", "]"}]}], " ", "+", 
            RowBox[{
             RowBox[{"phi", "[", "2", "]"}], 
             RowBox[{"dphi", "[", "3", "]"}], " ", 
             RowBox[{"dphi", "[", "4", "]"}], "  ", 
             RowBox[{"phi", "[", "5", "]"}]}], "+", 
            RowBox[{
             RowBox[{"dphi", "[", "2", "]"}], " ", 
             RowBox[{"phi", "[", "3", "]"}], " ", 
             RowBox[{"dphi", "[", "4", "]"}], " ", 
             RowBox[{"phi", "[", "5", "]"}]}]}], ")"}], 
          RowBox[{"phi", "[", "6", "]"}]}], "\[IndentingNewLine]", 
         "\[IndentingNewLine]", "+", 
         RowBox[{
          SuperscriptBox["\[Eta]", "3"], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"dphi", "[", "2", "]"}], 
             RowBox[{"dphi", "[", "3", "]"}], " ", 
             RowBox[{"phi", "[", "4", "]"}], 
             RowBox[{"dphi", "[", "5", "]"}]}], "+", 
            RowBox[{
             RowBox[{"ddphi", "[", "2", "]"}], " ", 
             RowBox[{"phi", "[", "3", "]"}], " ", 
             RowBox[{"phi", "[", "4", "]"}], 
             RowBox[{"dphi", "[", "5", "]"}]}], " ", "+", 
            RowBox[{
             RowBox[{"dphi", "[", "2", "]"}], 
             RowBox[{"dphi", "[", "3", "]"}], " ", 
             RowBox[{"dphi", "[", "4", "]"}], "  ", 
             RowBox[{"phi", "[", "5", "]"}]}], "+", 
            RowBox[{
             RowBox[{"ddphi", "[", "2", "]"}], " ", 
             RowBox[{"phi", "[", "3", "]"}], " ", 
             RowBox[{"dphi", "[", "4", "]"}], " ", 
             RowBox[{"phi", "[", "5", "]"}]}], "\[IndentingNewLine]", "+", 
            RowBox[{
             RowBox[{"phi", "[", "2", "]"}], 
             RowBox[{"ddphi", "[", "3", "]"}], " ", 
             RowBox[{"phi", "[", "4", "]"}], 
             RowBox[{"dphi", "[", "5", "]"}]}], "+", 
            RowBox[{
             RowBox[{"dphi", "[", "2", "]"}], " ", 
             RowBox[{"dphi", "[", "3", "]"}], " ", 
             RowBox[{"phi", "[", "4", "]"}], 
             RowBox[{"dphi", "[", "5", "]"}]}], " ", "+", 
            RowBox[{
             RowBox[{"phi", "[", "2", "]"}], 
             RowBox[{"ddphi", "[", "3", "]"}], " ", 
             RowBox[{"dphi", "[", "4", "]"}], "  ", 
             RowBox[{"phi", "[", "5", "]"}]}], "+", 
            RowBox[{
             RowBox[{"dphi", "[", "2", "]"}], " ", 
             RowBox[{"dphi", "[", "3", "]"}], " ", 
             RowBox[{"dphi", "[", "4", "]"}], " ", 
             RowBox[{"phi", "[", "5", "]"}]}], "\[IndentingNewLine]", "+", 
            RowBox[{
             RowBox[{"phi", "[", "2", "]"}], 
             RowBox[{"dphi", "[", "3", "]"}], " ", 
             RowBox[{"dphi", "[", "4", "]"}], 
             RowBox[{"dphi", "[", "5", "]"}]}], "+", 
            RowBox[{
             RowBox[{"dphi", "[", "2", "]"}], " ", 
             RowBox[{"phi", "[", "3", "]"}], " ", 
             RowBox[{"dphi", "[", "4", "]"}], 
             RowBox[{"dphi", "[", "5", "]"}]}], " ", "+", 
            RowBox[{
             RowBox[{"phi", "[", "2", "]"}], 
             RowBox[{"dphi", "[", "3", "]"}], " ", 
             RowBox[{"ddphi", "[", "4", "]"}], "  ", 
             RowBox[{"phi", "[", "5", "]"}]}], "+", 
            RowBox[{
             RowBox[{"dphi", "[", "2", "]"}], " ", 
             RowBox[{"phi", "[", "3", "]"}], " ", 
             RowBox[{"ddphi", "[", "4", "]"}], " ", 
             RowBox[{"phi", "[", "5", "]"}]}], "\[IndentingNewLine]", "+", 
            RowBox[{
             RowBox[{"phi", "[", "2", "]"}], 
             RowBox[{"dphi", "[", "3", "]"}], " ", 
             RowBox[{"phi", "[", "4", "]"}], 
             RowBox[{"ddphi", "[", "5", "]"}]}], "+", 
            RowBox[{
             RowBox[{"dphi", "[", "2", "]"}], " ", 
             RowBox[{"phi", "[", "3", "]"}], " ", 
             RowBox[{"phi", "[", "4", "]"}], 
             RowBox[{"ddphi", "[", "5", "]"}]}], " ", "+", 
            RowBox[{
             RowBox[{"phi", "[", "2", "]"}], 
             RowBox[{"dphi", "[", "3", "]"}], " ", 
             RowBox[{"dphi", "[", "4", "]"}], " ", 
             RowBox[{"dphi", "[", "5", "]"}]}], "+", 
            RowBox[{
             RowBox[{"dphi", "[", "2", "]"}], " ", 
             RowBox[{"phi", "[", "3", "]"}], " ", 
             RowBox[{"dphi", "[", "4", "]"}], " ", 
             RowBox[{"dphi", "[", "5", "]"}]}]}], ")"}], 
          RowBox[{"phi", "[", "6", "]"}]}]}], "\[IndentingNewLine]", ")"}]}], 
      "\[IndentingNewLine]", "\[IndentingNewLine]", "-", 
      RowBox[{"3", 
       RowBox[{"(", 
        RowBox[{"\[Alpha]", "-", "2"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"d", "-", "1"}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[Eta]", "3"], 
          RowBox[{"dphi", "[", "2", "]"}], " ", 
          RowBox[{"dphi", "[", "3", "]"}], " ", 
          RowBox[{"phi", "[", "4", "]"}], " ", 
          RowBox[{"phi", "[", "5", "]"}], 
          RowBox[{"dphi", "[", "6", "]"}]}], "\[IndentingNewLine]", "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"d", "-", "1"}], ")"}], 
          SuperscriptBox["\[Eta]", "2"], 
          RowBox[{"dphi", "[", "2", "]"}], " ", 
          RowBox[{"dphi", "[", "3", "]"}], " ", 
          RowBox[{"phi", "[", "4", "]"}], " ", 
          RowBox[{"phi", "[", "5", "]"}], 
          RowBox[{"phi", "[", "6", "]"}]}], "\[IndentingNewLine]", "+", 
         RowBox[{
          SuperscriptBox["\[Eta]", "3"], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"ddphi", "[", "2", "]"}], " ", 
             RowBox[{"dphi", "[", "3", "]"}], " ", 
             RowBox[{"phi", "[", "4", "]"}], " ", 
             RowBox[{"phi", "[", "5", "]"}]}], "+", 
            RowBox[{
             RowBox[{"dphi", "[", "2", "]"}], " ", 
             RowBox[{"ddphi", "[", "3", "]"}], " ", 
             RowBox[{"phi", "[", "4", "]"}], " ", 
             RowBox[{"phi", "[", "5", "]"}]}], "+", 
            RowBox[{
             RowBox[{"dphi", "[", "2", "]"}], " ", 
             RowBox[{"dphi", "[", "3", "]"}], " ", 
             RowBox[{"dphi", "[", "4", "]"}], " ", 
             RowBox[{"phi", "[", "5", "]"}]}], "+", 
            RowBox[{
             RowBox[{"dphi", "[", "2", "]"}], " ", 
             RowBox[{"dphi", "[", "3", "]"}], " ", 
             RowBox[{"phi", "[", "4", "]"}], " ", 
             RowBox[{"dphi", "[", "5", "]"}]}]}], ")"}], 
          RowBox[{"phi", "[", "6", "]"}]}]}], ")"}]}]}], 
     "\[IndentingNewLine]", "\[IndentingNewLine]", ",", "\[Eta]", ",", 
     "Simplify"}], "]"}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Expression", " ", "is", " ", "long", " ", "but", " ", "can", " ", 
    "identify", " ", "terms", " ", "that", " ", "vanish", " ", "only", " ", 
    "if", " ", "we", " ", "impose", " ", "the", " ", "following"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{"\[Alpha]", ":>", "3"}]}], ",", "\[Eta]", ",", "Simplify"}], 
   "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{"%", "/.", 
    RowBox[{"\[Beta]", ":>", 
     RowBox[{"(", 
      RowBox[{"d", "+", "1"}], ")"}]}]}], ",", "\[Eta]", ",", 
   "FullSimplify"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{"%", "/.", 
    RowBox[{"\[Gamma]", ":>", 
     RowBox[{
      RowBox[{"-", "2"}], 
      RowBox[{"(", 
       RowBox[{"d", "-", "3"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"d", "+", "1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"d", "+", "3"}], ")"}]}]}]}], ",", "\[Eta]", ",", 
   "FullSimplify"}], "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.8729300028904157`*^9, 3.8729300819597464`*^9}, {
  3.8729306891842566`*^9, 3.872930698249282*^9}, {3.872930859066002*^9, 
  3.8729308742886086`*^9}, {3.8729309218493357`*^9, 3.87293092603578*^9}, {
  3.872930958772669*^9, 3.8729310109936895`*^9}, {3.872931048725876*^9, 
  3.8729312549594035`*^9}, {3.8729313077434616`*^9, 3.8729313283201456`*^9}, {
  3.872931360063518*^9, 3.8729314292460413`*^9}, {3.8729314914774237`*^9, 
  3.8729314978966303`*^9}, {3.8738711059634323`*^9, 3.8738711111793833`*^9}, {
  3.875088965552331*^9, 
  3.8750889700643797`*^9}},ExpressionUUID->"0f2df827-0f0a-44fb-869e-\
4b02f5ed4e63"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", "d"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "d"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", "d"}], ")"}]}], "+", "\[Gamma]"}], ")"}], " ", 
  RowBox[{"phi", "[", "2", "]"}], " ", 
  RowBox[{"phi", "[", "3", "]"}], " ", 
  RowBox[{"phi", "[", "4", "]"}], " ", 
  RowBox[{"phi", "[", "5", "]"}], " ", 
  RowBox[{"phi", "[", "6", "]"}]}]], "Output",
 CellChangeTimes->{
  3.872930883960789*^9, 3.8729309305197363`*^9, {3.8729309655131216`*^9, 
   3.872931013025054*^9}, {3.872931050126191*^9, 3.8729310544834213`*^9}, {
   3.8729310854728813`*^9, 3.8729312563929296`*^9}, 3.872931330514139*^9, {
   3.872931396285781*^9, 3.872931430389597*^9}, 3.872931501141711*^9, 
   3.872932477065401*^9, 3.874666102312287*^9, 3.8750889594017725`*^9},
 CellLabel->"Out[59]=",ExpressionUUID->"22186aea-ce66-4ad1-8c28-dc7e55304bb0"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.872930883960789*^9, 3.8729309305197363`*^9, {3.8729309655131216`*^9, 
   3.872931013025054*^9}, {3.872931050126191*^9, 3.8729310544834213`*^9}, {
   3.8729310854728813`*^9, 3.8729312563929296`*^9}, 3.872931330514139*^9, {
   3.872931396285781*^9, 3.872931430389597*^9}, 3.872931501141711*^9, 
   3.872932477065401*^9, 3.874666102312287*^9, 3.8750889594047394`*^9},
 CellLabel->"Out[60]=",ExpressionUUID->"e6a30d0c-3d8d-4607-b738-f2d4e5981eab"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Subleading soft limit", "Subsubsection",
 CellChangeTimes->{{3.8746642054041367`*^9, 
  3.8746642087126493`*^9}},ExpressionUUID->"98819baf-62b9-4fdc-87e5-\
9b853618fce7"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
   "We", " ", "can", " ", "repeat", " ", "the", " ", "same", " ", "steps", 
    " ", "to", " ", "see", " ", "the", " ", "constraints", " ", "imposed", 
    " ", "only", " ", "by", " ", "the", " ", "subleading", " ", 
    RowBox[{"contribution", ".", " ", "For"}], " ", "the", " ", "enhanced", 
    " ", "symmetry", " ", "to", " ", "hold"}], ",", " ", 
   RowBox[{
   "we", " ", "expect", " ", "this", " ", "will", " ", "be", " ", "a", " ", 
    RowBox[{"(", 
     RowBox[{"not", " ", "necessarily", " ", "strict"}], ")"}], " ", "subset",
     " ", "of", " ", "the", " ", "constraints", " ", "from", " ", 
    RowBox[{"LO", "."}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.874666112238325*^9, 
  3.8746661683821526`*^9}},ExpressionUUID->"70dbe2b2-b337-4574-8a7f-\
b5e41ee67f8b"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Soft", " ", "lim", " ", "up", " ", "to", " ", "O", 
   RowBox[{"(", "k", ")"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.874666184782329*^9, 
  3.8746661919933233`*^9}},ExpressionUUID->"07766769-f200-410f-a730-\
fdd4a8cd616b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"DBIsubl", "=", 
    RowBox[{
     RowBox[{"Normal", "[", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          FractionBox["1", "n"], 
          FractionBox[
           RowBox[{" ", 
            SuperscriptBox["\[Eta]", 
             RowBox[{"\[CapitalDelta]", "+", "1"}]]}], 
           SuperscriptBox["\[Eta]", 
            RowBox[{"d", "+", "1"}]]], "DBI6ptIntegrand"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            SubscriptBox["k", "1"], ":>", "0"}], ",", 
           RowBox[{
            RowBox[{"dot", "[", 
             RowBox[{
              RowBox[{"k", "[", "1", "]"}], ",", 
              RowBox[{"k", "[", "i_", "]"}]}], "]"}], ":>", 
            RowBox[{"a", " ", 
             RowBox[{"dot", "[", 
              RowBox[{
               RowBox[{"k", "[", "1", "]"}], ",", 
               RowBox[{"k", "[", "i", "]"}]}], "]"}]}]}]}], "}"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "0", ",", "1"}], "}"}]}], "]"}], "]"}], "//.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"phi", "[", "1", "]"}], ":>", "phi1exp"}], ",", 
       RowBox[{
        RowBox[{"dphi", "[", "1", "]"}], ":>", 
        RowBox[{"D", "[", 
         RowBox[{"phi1exp", ",", "\[Eta]"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"ddphi", "[", "1", "]"}], ":>", 
        RowBox[{"D", "[", 
         RowBox[{"phi1exp", ",", 
          RowBox[{"{", 
           RowBox[{"\[Eta]", ",", "2"}], "}"}]}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"dddphi", "[", "1", "]"}], ":>", 
        RowBox[{"D", "[", 
         RowBox[{"phi1exp", ",", 
          RowBox[{"{", 
           RowBox[{"\[Eta]", ",", "3"}], "}"}]}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          SubscriptBox["k", "i_"], "2"], 
         RowBox[{"phi", "[", "i_", "]"}]}], ":>", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"ddphi", "[", "i", "]"}]}], "+", 
          RowBox[{
           FractionBox[
            RowBox[{"(", 
             RowBox[{"d", "-", "1"}], ")"}], "\[Eta]"], 
           RowBox[{"dphi", "[", "i", "]"}]}], "+", 
          RowBox[{
           FractionBox[
            RowBox[{"\[CapitalDelta]", 
             RowBox[{"(", 
              RowBox[{"\[CapitalDelta]", "-", "d"}], ")"}]}], 
            SuperscriptBox["\[Eta]", "2"]], 
           RowBox[{"phi", "[", "i", "]"}]}]}], "/;", 
         RowBox[{"i", "!=", "1"}]}]}], ",", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          SubscriptBox["k", "i_"], "2"], 
         RowBox[{"dphi", "[", "i_", "]"}]}], ":>", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"dddphi", "[", "i", "]"}]}], "+", 
          RowBox[{
           FractionBox[
            RowBox[{"d", "-", "1"}], "\[Eta]"], 
           RowBox[{"ddphi", "[", "i", "]"}]}], "-", 
          RowBox[{
           FractionBox[
            RowBox[{"d", "-", "1"}], 
            SuperscriptBox["\[Eta]", "2"]], 
           RowBox[{"dphi", "[", "i", "]"}]}], "+", 
          RowBox[{
           FractionBox[
            RowBox[{"\[CapitalDelta]", 
             RowBox[{"(", 
              RowBox[{"\[CapitalDelta]", "-", "d"}], ")"}]}], 
            SuperscriptBox["\[Eta]", "2"]], 
           RowBox[{"dphi", "[", "i", "]"}]}], "-", 
          RowBox[{
           FractionBox[
            RowBox[{"2", "\[CapitalDelta]", 
             RowBox[{"(", 
              RowBox[{"\[CapitalDelta]", "-", "d"}], ")"}]}], 
            SuperscriptBox["\[Eta]", "3"]], 
           RowBox[{"phi", "[", "i", "]"}]}]}], "/;", 
         RowBox[{"i", "!=", "1"}]}]}], ",", 
       RowBox[{"\[CapitalDelta]", ":>", 
        RowBox[{"d", "+", "1"}]}]}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Bdy", " ", "momentum", " ", "conservation", " ", "now", " ", "has", " ", 
     "extra", " ", "contribution"}], ",", " ", 
    RowBox[{"we", " ", "keep", " ", "only", " ", "O", 
     RowBox[{"(", "k", ")"}]}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DBIsubllimRed", " ", "=", " ", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Expand", "[", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Expand", "[", "DBIsubl", "]"}], "/.", 
           RowBox[{
            RowBox[{"dot", "[", 
             RowBox[{
              RowBox[{"k", "[", "4", "]"}], ",", 
              RowBox[{"k", "[", "5", "]"}]}], "]"}], ":>", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"dot", "[", 
                 RowBox[{
                  RowBox[{"k", "[", "2", "]"}], ",", 
                  RowBox[{"k", "[", "3", "]"}]}], "]"}], "+", 
                RowBox[{"dot", "[", 
                 RowBox[{
                  RowBox[{"k", "[", "2", "]"}], ",", 
                  RowBox[{"k", "[", "4", "]"}]}], "]"}], "+", 
                RowBox[{"dot", "[", 
                 RowBox[{
                  RowBox[{"k", "[", "2", "]"}], ",", 
                  RowBox[{"k", "[", "5", "]"}]}], "]"}], "+", 
                RowBox[{"dot", "[", 
                 RowBox[{
                  RowBox[{"k", "[", "3", "]"}], ",", 
                  RowBox[{"k", "[", "4", "]"}]}], "]"}], "+", 
                RowBox[{"dot", "[", 
                 RowBox[{
                  RowBox[{"k", "[", "3", "]"}], ",", 
                  RowBox[{"k", "[", "5", "]"}]}], "]"}], "+", 
                RowBox[{"a", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"dot", "[", 
                    RowBox[{
                    RowBox[{"k", "[", "1", "]"}], ",", 
                    RowBox[{"k", "[", "2", "]"}]}], "]"}], "+", 
                   RowBox[{"dot", "[", 
                    RowBox[{
                    RowBox[{"k", "[", "1", "]"}], ",", 
                    RowBox[{"k", "[", "3", "]"}]}], "]"}], "+", 
                   RowBox[{"dot", "[", 
                    RowBox[{
                    RowBox[{"k", "[", "1", "]"}], ",", 
                    RowBox[{"k", "[", "4", "]"}]}], "]"}], "+", 
                   RowBox[{"dot", "[", 
                    RowBox[{
                    RowBox[{"k", "[", "1", "]"}], ",", 
                    RowBox[{"k", "[", "5", "]"}]}], "]"}]}], ")"}]}]}], 
               ")"}]}], "+", 
             RowBox[{
              FractionBox["1", "2"], 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["k", "6"], "2"], "-", 
                SuperscriptBox[
                 SubscriptBox["k", "2"], "2"], "-", 
                SuperscriptBox[
                 SubscriptBox["k", "3"], "2"], "-", 
                SuperscriptBox[
                 SubscriptBox["k", "4"], "2"], "-", 
                SuperscriptBox[
                 SubscriptBox["k", "5"], "2"]}], ")"}]}]}]}]}], ")"}], "]"}], 
        "//.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            SuperscriptBox[
             SubscriptBox["k", "i_"], "2"], 
            RowBox[{"phi", "[", "i_", "]"}]}], ":>", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              RowBox[{"ddphi", "[", "i", "]"}]}], "+", 
             RowBox[{
              FractionBox[
               RowBox[{"(", 
                RowBox[{"d", "-", "1"}], ")"}], "\[Eta]"], 
              RowBox[{"dphi", "[", "i", "]"}]}], "+", 
             RowBox[{
              FractionBox[
               RowBox[{"\[CapitalDelta]", 
                RowBox[{"(", 
                 RowBox[{"\[CapitalDelta]", "-", "d"}], ")"}]}], 
               SuperscriptBox["\[Eta]", "2"]], 
              RowBox[{"phi", "[", "i", "]"}]}]}], "/;", 
            RowBox[{"i", "!=", "1"}]}]}], ",", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             SubscriptBox["k", "i_"], "2"], 
            RowBox[{"dphi", "[", "i_", "]"}]}], ":>", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              RowBox[{"dddphi", "[", "i", "]"}]}], "+", 
             RowBox[{
              FractionBox[
               RowBox[{"d", "-", "1"}], "\[Eta]"], 
              RowBox[{"ddphi", "[", "i", "]"}]}], "-", 
             RowBox[{
              FractionBox[
               RowBox[{"d", "-", "1"}], 
               SuperscriptBox["\[Eta]", "2"]], 
              RowBox[{"dphi", "[", "i", "]"}]}], "+", 
             RowBox[{
              FractionBox[
               RowBox[{"\[CapitalDelta]", 
                RowBox[{"(", 
                 RowBox[{"\[CapitalDelta]", "-", "d"}], ")"}]}], 
               SuperscriptBox["\[Eta]", "2"]], 
              RowBox[{"dphi", "[", "i", "]"}]}], "-", 
             RowBox[{
              FractionBox[
               RowBox[{"2", "\[CapitalDelta]", 
                RowBox[{"(", 
                 RowBox[{"\[CapitalDelta]", "-", "d"}], ")"}]}], 
               SuperscriptBox["\[Eta]", "3"]], 
              RowBox[{"phi", "[", "i", "]"}]}]}], "/;", 
            RowBox[{"i", "!=", "1"}]}]}], ",", 
          RowBox[{"\[CapitalDelta]", ":>", 
           RowBox[{"d", "+", "1"}]}]}], "}"}]}], ",", "a"}], "]"}], ",", 
     "\[Eta]", ",", "Simplify"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8741345916268606`*^9, 3.874134604043751*^9}, {
   3.8741346459201417`*^9, 3.87413469346486*^9}, {3.874134911085946*^9, 
   3.874134913545993*^9}, {3.874135008638599*^9, 3.874135016953061*^9}, {
   3.874143724444804*^9, 3.874143724604435*^9}, 3.8741480382678437`*^9, {
   3.8741480788561287`*^9, 3.874148121867796*^9}, {3.874148174727083*^9, 
   3.8741481928934975`*^9}, {3.874148249725071*^9, 3.8741482618796425`*^9}, {
   3.874148376384552*^9, 3.874148417802476*^9}, {3.874666204528915*^9, 
   3.8746662381549625`*^9}, {3.875088991184371*^9, 3.8750889997896996`*^9}},
 CellLabel->"In[76]:=",ExpressionUUID->"8f76e90d-cec1-4cea-9d3b-1fdf31ce331b"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Now", " ", "apply", " ", "IBP", " ", "as", " ", "above"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.8746662511034546`*^9, 
  3.8746662569361715`*^9}},ExpressionUUID->"a858b634-b69b-4307-95f3-\
e8854989fb35"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"DBIsubllimRed", ",", 
     RowBox[{"ddphi", "[", "6", "]"}]}], "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"%%", "\[IndentingNewLine]", "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Alpha]", "-", "3"}], ")"}], 
      RowBox[{"dot", "[", 
       RowBox[{
        RowBox[{"k", "[", "1", "]"}], ",", 
        RowBox[{"k", "[", "2", "]"}]}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[Eta]", "5"], "  ", 
         RowBox[{"phi", "[", "2", "]"}], 
         RowBox[{"dphi", "[", "3", "]"}], "  ", 
         RowBox[{"phi", "[", "4", "]"}], " ", 
         RowBox[{"phi", "[", "5", "]"}], 
         RowBox[{"ddphi", "[", "6", "]"}]}], "\[IndentingNewLine]", 
        "\[IndentingNewLine]", "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"d", "-", "3"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"d", "-", "2"}], ")"}], 
         SuperscriptBox["\[Eta]", "3"], " ", 
         RowBox[{"phi", "[", "2", "]"}], 
         RowBox[{"dphi", "[", "3", "]"}], " ", 
         RowBox[{"phi", "[", "4", "]"}], " ", 
         RowBox[{"phi", "[", "5", "]"}], 
         RowBox[{"phi", "[", "6", "]"}]}], "\[IndentingNewLine]", 
        "\[IndentingNewLine]", "+", 
        RowBox[{"2", 
         RowBox[{"(", 
          RowBox[{"d", "-", "3"}], ")"}], 
         SuperscriptBox["\[Eta]", "4"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"dphi", "[", "2", "]"}], 
            RowBox[{"dphi", "[", "3", "]"}], " ", 
            RowBox[{"phi", "[", "4", "]"}], " ", 
            RowBox[{"phi", "[", "5", "]"}]}], "+", 
           RowBox[{
            RowBox[{"phi", "[", "2", "]"}], 
            RowBox[{"ddphi", "[", "3", "]"}], " ", 
            RowBox[{"phi", "[", "4", "]"}], " ", 
            RowBox[{"phi", "[", "5", "]"}]}], "+", 
           RowBox[{
            RowBox[{"phi", "[", "2", "]"}], 
            RowBox[{"dphi", "[", "3", "]"}], " ", 
            RowBox[{"dphi", "[", "4", "]"}], " ", 
            RowBox[{"phi", "[", "5", "]"}]}], "+", 
           RowBox[{
            RowBox[{"phi", "[", "2", "]"}], 
            RowBox[{"dphi", "[", "3", "]"}], " ", 
            RowBox[{"phi", "[", "4", "]"}], " ", 
            RowBox[{"dphi", "[", "5", "]"}]}]}], ")"}], 
         RowBox[{"phi", "[", "6", "]"}]}], "\[IndentingNewLine]", 
        "\[IndentingNewLine]", "-", 
        RowBox[{
         SuperscriptBox["\[Eta]", "5"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"ddphi", "[", "2", "]"}], 
            RowBox[{"dphi", "[", "3", "]"}], " ", 
            RowBox[{"phi", "[", "4", "]"}], " ", 
            RowBox[{"phi", "[", "5", "]"}]}], "+", 
           RowBox[{
            RowBox[{"dphi", "[", "2", "]"}], 
            RowBox[{"ddphi", "[", "3", "]"}], " ", 
            RowBox[{"phi", "[", "4", "]"}], " ", 
            RowBox[{"phi", "[", "5", "]"}]}], "+", 
           RowBox[{
            RowBox[{"dphi", "[", "2", "]"}], 
            RowBox[{"dphi", "[", "3", "]"}], " ", 
            RowBox[{"dphi", "[", "4", "]"}], " ", 
            RowBox[{"phi", "[", "5", "]"}]}], "+", 
           RowBox[{
            RowBox[{"dphi", "[", "2", "]"}], 
            RowBox[{"dphi", "[", "3", "]"}], " ", 
            RowBox[{"phi", "[", "4", "]"}], " ", 
            RowBox[{"dphi", "[", "5", "]"}]}], "\[IndentingNewLine]", 
           "\[IndentingNewLine]", "+", 
           RowBox[{
            RowBox[{"dphi", "[", "2", "]"}], 
            RowBox[{"ddphi", "[", "3", "]"}], " ", 
            RowBox[{"phi", "[", "4", "]"}], " ", 
            RowBox[{"phi", "[", "5", "]"}]}], "+", 
           RowBox[{
            RowBox[{"phi", "[", "2", "]"}], 
            RowBox[{"dddphi", "[", "3", "]"}], " ", 
            RowBox[{"phi", "[", "4", "]"}], " ", 
            RowBox[{"phi", "[", "5", "]"}]}], "+", 
           RowBox[{
            RowBox[{"phi", "[", "2", "]"}], 
            RowBox[{"ddphi", "[", "3", "]"}], " ", 
            RowBox[{"dphi", "[", "4", "]"}], " ", 
            RowBox[{"phi", "[", "5", "]"}]}], "+", 
           RowBox[{
            RowBox[{"phi", "[", "2", "]"}], 
            RowBox[{"ddphi", "[", "3", "]"}], " ", 
            RowBox[{"phi", "[", "4", "]"}], " ", 
            RowBox[{"dphi", "[", "5", "]"}]}], "\[IndentingNewLine]", 
           "\[IndentingNewLine]", "+", 
           RowBox[{
            RowBox[{"dphi", "[", "2", "]"}], 
            RowBox[{"dphi", "[", "3", "]"}], " ", 
            RowBox[{"dphi", "[", "4", "]"}], " ", 
            RowBox[{"phi", "[", "5", "]"}]}], "+", 
           RowBox[{
            RowBox[{"phi", "[", "2", "]"}], 
            RowBox[{"ddphi", "[", "3", "]"}], " ", 
            RowBox[{"dphi", "[", "4", "]"}], " ", 
            RowBox[{"phi", "[", "5", "]"}]}], "+", 
           RowBox[{
            RowBox[{"phi", "[", "2", "]"}], 
            RowBox[{"dphi", "[", "3", "]"}], " ", 
            RowBox[{"ddphi", "[", "4", "]"}], " ", 
            RowBox[{"phi", "[", "5", "]"}]}], "+", 
           RowBox[{
            RowBox[{"phi", "[", "2", "]"}], 
            RowBox[{"dphi", "[", "3", "]"}], " ", 
            RowBox[{"dphi", "[", "4", "]"}], " ", 
            RowBox[{"dphi", "[", "5", "]"}]}], "\[IndentingNewLine]", 
           "\[IndentingNewLine]", "+", 
           RowBox[{
            RowBox[{"dphi", "[", "2", "]"}], 
            RowBox[{"dphi", "[", "3", "]"}], " ", 
            RowBox[{"phi", "[", "4", "]"}], " ", 
            RowBox[{"dphi", "[", "5", "]"}]}], "+", 
           RowBox[{
            RowBox[{"phi", "[", "2", "]"}], 
            RowBox[{"ddphi", "[", "3", "]"}], " ", 
            RowBox[{"phi", "[", "4", "]"}], " ", 
            RowBox[{"dphi", "[", "5", "]"}]}], "+", 
           RowBox[{
            RowBox[{"phi", "[", "2", "]"}], 
            RowBox[{"dphi", "[", "3", "]"}], " ", 
            RowBox[{"dphi", "[", "4", "]"}], " ", 
            RowBox[{"dphi", "[", "5", "]"}]}], "+", 
           RowBox[{
            RowBox[{"phi", "[", "2", "]"}], 
            RowBox[{"dphi", "[", "3", "]"}], " ", 
            RowBox[{"phi", "[", "4", "]"}], " ", 
            RowBox[{"ddphi", "[", "5", "]"}]}]}], ")"}], 
         RowBox[{"phi", "[", "6", "]"}]}]}], "\[IndentingNewLine]", ")"}]}], 
     "\[IndentingNewLine]", "\[IndentingNewLine]", "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Alpha]", "-", "3"}], ")"}], 
      RowBox[{"dot", "[", 
       RowBox[{
        RowBox[{"k", "[", "1", "]"}], ",", 
        RowBox[{"k", "[", "3", "]"}]}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[Eta]", "5"], "  ", 
         RowBox[{"dphi", "[", "2", "]"}], " ", 
         RowBox[{"phi", "[", "3", "]"}], 
         RowBox[{"phi", "[", "4", "]"}], " ", 
         RowBox[{"phi", "[", "5", "]"}], 
         RowBox[{"ddphi", "[", "6", "]"}]}], "\[IndentingNewLine]", 
        "\[IndentingNewLine]", "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"d", "-", "3"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"d", "-", "2"}], ")"}], 
         SuperscriptBox["\[Eta]", "3"], " ", 
         RowBox[{"dphi", "[", "2", "]"}], " ", 
         RowBox[{"phi", "[", "3", "]"}], " ", 
         RowBox[{"phi", "[", "4", "]"}], " ", 
         RowBox[{"phi", "[", "5", "]"}], 
         RowBox[{"phi", "[", "6", "]"}]}], "\[IndentingNewLine]", 
        "\[IndentingNewLine]", "+", 
        RowBox[{"2", 
         RowBox[{"(", 
          RowBox[{"d", "-", "3"}], ")"}], 
         SuperscriptBox["\[Eta]", "4"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"ddphi", "[", "2", "]"}], " ", 
            RowBox[{"phi", "[", "3", "]"}], " ", 
            RowBox[{"phi", "[", "4", "]"}], " ", 
            RowBox[{"phi", "[", "5", "]"}]}], "+", 
           RowBox[{
            RowBox[{"dphi", "[", "2", "]"}], " ", 
            RowBox[{"dphi", "[", "3", "]"}], " ", 
            RowBox[{"phi", "[", "4", "]"}], " ", 
            RowBox[{"phi", "[", "5", "]"}]}], "+", 
           RowBox[{
            RowBox[{"dphi", "[", "2", "]"}], " ", 
            RowBox[{"phi", "[", "3", "]"}], " ", 
            RowBox[{"dphi", "[", "4", "]"}], " ", 
            RowBox[{"phi", "[", "5", "]"}]}], "+", 
           RowBox[{
            RowBox[{"dphi", "[", "2", "]"}], " ", 
            RowBox[{"phi", "[", "3", "]"}], " ", 
            RowBox[{"dphi", "[", "4", "]"}], " ", 
            RowBox[{"phi", "[", "5", "]"}]}]}], ")"}], 
         RowBox[{"phi", "[", "6", "]"}]}], "\[IndentingNewLine]", 
        "\[IndentingNewLine]", "-", 
        RowBox[{
         SuperscriptBox["\[Eta]", "5"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"dddphi", "[", "2", "]"}], " ", 
            RowBox[{"phi", "[", "3", "]"}], " ", 
            RowBox[{"phi", "[", "4", "]"}], " ", 
            RowBox[{"phi", "[", "5", "]"}]}], "+", 
           RowBox[{
            RowBox[{"ddphi", "[", "2", "]"}], " ", 
            RowBox[{"dphi", "[", "3", "]"}], " ", 
            RowBox[{"phi", "[", "4", "]"}], " ", 
            RowBox[{"phi", "[", "5", "]"}]}], "+", 
           RowBox[{
            RowBox[{"ddphi", "[", "2", "]"}], " ", 
            RowBox[{"phi", "[", "3", "]"}], " ", 
            RowBox[{"dphi", "[", "4", "]"}], " ", 
            RowBox[{"phi", "[", "5", "]"}]}], "+", 
           RowBox[{
            RowBox[{"ddphi", "[", "2", "]"}], " ", 
            RowBox[{"phi", "[", "3", "]"}], " ", 
            RowBox[{"dphi", "[", "4", "]"}], " ", 
            RowBox[{"phi", "[", "5", "]"}]}], "\[IndentingNewLine]", 
           "\[IndentingNewLine]", "+", 
           RowBox[{
            RowBox[{"ddphi", "[", "2", "]"}], " ", 
            RowBox[{"dphi", "[", "3", "]"}], " ", 
            RowBox[{"phi", "[", "4", "]"}], " ", 
            RowBox[{"phi", "[", "5", "]"}]}], "+", 
           RowBox[{
            RowBox[{"dphi", "[", "2", "]"}], " ", 
            RowBox[{"ddphi", "[", "3", "]"}], " ", 
            RowBox[{"phi", "[", "4", "]"}], " ", 
            RowBox[{"phi", "[", "5", "]"}]}], "+", 
           RowBox[{
            RowBox[{"dphi", "[", "2", "]"}], " ", 
            RowBox[{"dphi", "[", "3", "]"}], " ", 
            RowBox[{"dphi", "[", "4", "]"}], " ", 
            RowBox[{"phi", "[", "5", "]"}]}], "+", 
           RowBox[{
            RowBox[{"dphi", "[", "2", "]"}], " ", 
            RowBox[{"dphi", "[", "3", "]"}], " ", 
            RowBox[{"dphi", "[", "4", "]"}], " ", 
            RowBox[{"phi", "[", "5", "]"}]}], "\[IndentingNewLine]", 
           "\[IndentingNewLine]", "+", 
           RowBox[{
            RowBox[{"ddphi", "[", "2", "]"}], " ", 
            RowBox[{"phi", "[", "3", "]"}], " ", 
            RowBox[{"dphi", "[", "4", "]"}], " ", 
            RowBox[{"phi", "[", "5", "]"}]}], "+", 
           RowBox[{
            RowBox[{"dphi", "[", "2", "]"}], " ", 
            RowBox[{"dphi", "[", "3", "]"}], 
            RowBox[{"dphi", "[", "4", "]"}], " ", 
            RowBox[{"phi", "[", "5", "]"}]}], "+", 
           RowBox[{
            RowBox[{"dphi", "[", "2", "]"}], " ", 
            RowBox[{"phi", "[", "3", "]"}], " ", 
            RowBox[{"ddphi", "[", "4", "]"}], " ", 
            RowBox[{"phi", "[", "5", "]"}]}], "+", 
           RowBox[{
            RowBox[{"dphi", "[", "2", "]"}], " ", 
            RowBox[{"phi", "[", "3", "]"}], " ", 
            RowBox[{"ddphi", "[", "4", "]"}], " ", 
            RowBox[{"phi", "[", "5", "]"}]}], "\[IndentingNewLine]", 
           "\[IndentingNewLine]", "+", 
           RowBox[{
            RowBox[{"ddphi", "[", "2", "]"}], " ", 
            RowBox[{"phi", "[", "3", "]"}], " ", 
            RowBox[{"phi", "[", "4", "]"}], " ", 
            RowBox[{"dphi", "[", "5", "]"}]}], "+", 
           RowBox[{
            RowBox[{"dphi", "[", "2", "]"}], " ", 
            RowBox[{"dphi", "[", "3", "]"}], " ", 
            RowBox[{"phi", "[", "4", "]"}], " ", 
            RowBox[{"dphi", "[", "5", "]"}]}], "+", 
           RowBox[{
            RowBox[{"dphi", "[", "2", "]"}], " ", 
            RowBox[{"phi", "[", "3", "]"}], " ", 
            RowBox[{"dphi", "[", "4", "]"}], " ", 
            RowBox[{"dphi", "[", "5", "]"}]}], "+", 
           RowBox[{
            RowBox[{"dphi", "[", "2", "]"}], " ", 
            RowBox[{"phi", "[", "3", "]"}], " ", 
            RowBox[{"dphi", "[", "4", "]"}], " ", 
            RowBox[{"dphi", "[", "5", "]"}]}]}], ")"}], 
         RowBox[{"phi", "[", "6", "]"}]}]}], ")"}]}], "\[IndentingNewLine]", 
     "\[IndentingNewLine]", "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"dot", "[", 
         RowBox[{
          RowBox[{"k", "[", "1", "]"}], ",", 
          RowBox[{"k", "[", "2", "]"}]}], "]"}], "+", 
        RowBox[{"dot", "[", 
         RowBox[{
          RowBox[{"k", "[", "1", "]"}], ",", 
          RowBox[{"k", "[", "3", "]"}]}], "]"}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[Eta]", "4"], 
         RowBox[{"phi", "[", "2", "]"}], " ", 
         RowBox[{"phi", "[", "3", "]"}], " ", 
         RowBox[{"phi", "[", "4", "]"}], " ", 
         RowBox[{"phi", "[", "5", "]"}], 
         RowBox[{"ddphi", "[", "6", "]"}]}], "\[IndentingNewLine]", 
        "\[IndentingNewLine]", "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"d", "-", "2"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"d", "-", "1"}], ")"}], 
         SuperscriptBox["\[Eta]", "2"], 
         RowBox[{"phi", "[", "2", "]"}], " ", 
         RowBox[{"phi", "[", "3", "]"}], " ", 
         RowBox[{"phi", "[", "4", "]"}], " ", 
         RowBox[{"phi", "[", "5", "]"}], 
         RowBox[{"phi", "[", "6", "]"}]}], "\[IndentingNewLine]", 
        "\[IndentingNewLine]", "+", 
        RowBox[{"2", 
         RowBox[{"(", 
          RowBox[{"d", "-", "2"}], ")"}], 
         SuperscriptBox["\[Eta]", "3"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"dphi", "[", "2", "]"}], " ", 
            RowBox[{"phi", "[", "3", "]"}], " ", 
            RowBox[{"phi", "[", "4", "]"}], " ", 
            RowBox[{"phi", "[", "5", "]"}]}], "+", 
           RowBox[{
            RowBox[{"phi", "[", "2", "]"}], " ", 
            RowBox[{"dphi", "[", "3", "]"}], " ", 
            RowBox[{"phi", "[", "4", "]"}], " ", 
            RowBox[{"phi", "[", "5", "]"}]}], "+", 
           RowBox[{
            RowBox[{"phi", "[", "2", "]"}], " ", 
            RowBox[{"phi", "[", "3", "]"}], " ", 
            RowBox[{"dphi", "[", "4", "]"}], " ", 
            RowBox[{"phi", "[", "5", "]"}]}], "+", 
           RowBox[{
            RowBox[{"phi", "[", "2", "]"}], " ", 
            RowBox[{"phi", "[", "3", "]"}], " ", 
            RowBox[{"phi", "[", "4", "]"}], " ", 
            RowBox[{"dphi", "[", "5", "]"}]}]}], ")"}], 
         RowBox[{"phi", "[", "6", "]"}]}], "\[IndentingNewLine]", 
        "\[IndentingNewLine]", "-", 
        RowBox[{
         SuperscriptBox["\[Eta]", "4"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"ddphi", "[", "2", "]"}], " ", 
            RowBox[{"phi", "[", "3", "]"}], " ", 
            RowBox[{"phi", "[", "4", "]"}], " ", 
            RowBox[{"phi", "[", "5", "]"}]}], "+", 
           RowBox[{
            RowBox[{"dphi", "[", "2", "]"}], " ", 
            RowBox[{"dphi", "[", "3", "]"}], " ", 
            RowBox[{"phi", "[", "4", "]"}], " ", 
            RowBox[{"phi", "[", "5", "]"}]}], "+", 
           RowBox[{
            RowBox[{"dphi", "[", "2", "]"}], " ", 
            RowBox[{"phi", "[", "3", "]"}], " ", 
            RowBox[{"dphi", "[", "4", "]"}], " ", 
            RowBox[{"phi", "[", "5", "]"}]}], "+", 
           RowBox[{
            RowBox[{"dphi", "[", "2", "]"}], " ", 
            RowBox[{"phi", "[", "3", "]"}], " ", 
            RowBox[{"phi", "[", "4", "]"}], " ", 
            RowBox[{"dphi", "[", "5", "]"}]}], "\[IndentingNewLine]", 
           "\[IndentingNewLine]", "+", 
           RowBox[{
            RowBox[{"dphi", "[", "2", "]"}], " ", 
            RowBox[{"dphi", "[", "3", "]"}], " ", 
            RowBox[{"phi", "[", "4", "]"}], " ", 
            RowBox[{"phi", "[", "5", "]"}]}], "+", 
           RowBox[{
            RowBox[{"phi", "[", "2", "]"}], " ", 
            RowBox[{"ddphi", "[", "3", "]"}], " ", 
            RowBox[{"phi", "[", "4", "]"}], " ", 
            RowBox[{"phi", "[", "5", "]"}]}], "+", 
           RowBox[{
            RowBox[{"phi", "[", "2", "]"}], " ", 
            RowBox[{"dphi", "[", "3", "]"}], " ", 
            RowBox[{"dphi", "[", "4", "]"}], " ", 
            RowBox[{"phi", "[", "5", "]"}]}], "+", 
           RowBox[{
            RowBox[{"phi", "[", "2", "]"}], " ", 
            RowBox[{"dphi", "[", "3", "]"}], " ", 
            RowBox[{"phi", "[", "4", "]"}], " ", 
            RowBox[{"dphi", "[", "5", "]"}]}], "\[IndentingNewLine]", 
           "\[IndentingNewLine]", "+", 
           RowBox[{
            RowBox[{"dphi", "[", "2", "]"}], " ", 
            RowBox[{"phi", "[", "3", "]"}], " ", 
            RowBox[{"dphi", "[", "4", "]"}], " ", 
            RowBox[{"phi", "[", "5", "]"}]}], "+", 
           RowBox[{
            RowBox[{"phi", "[", "2", "]"}], " ", 
            RowBox[{"dphi", "[", "3", "]"}], " ", 
            RowBox[{"dphi", "[", "4", "]"}], " ", 
            RowBox[{"phi", "[", "5", "]"}]}], "+", 
           RowBox[{
            RowBox[{"phi", "[", "2", "]"}], " ", 
            RowBox[{"phi", "[", "3", "]"}], " ", 
            RowBox[{"ddphi", "[", "4", "]"}], " ", 
            RowBox[{"phi", "[", "5", "]"}]}], "+", 
           RowBox[{
            RowBox[{"phi", "[", "2", "]"}], " ", 
            RowBox[{"phi", "[", "3", "]"}], " ", 
            RowBox[{"dphi", "[", "4", "]"}], " ", 
            RowBox[{"dphi", "[", "5", "]"}]}], "\[IndentingNewLine]", 
           "\[IndentingNewLine]", "+", 
           RowBox[{
            RowBox[{"dphi", "[", "2", "]"}], " ", 
            RowBox[{"phi", "[", "3", "]"}], " ", 
            RowBox[{"phi", "[", "4", "]"}], " ", 
            RowBox[{"dphi", "[", "5", "]"}]}], "+", 
           RowBox[{
            RowBox[{"phi", "[", "2", "]"}], " ", 
            RowBox[{"dphi", "[", "3", "]"}], " ", 
            RowBox[{"phi", "[", "4", "]"}], " ", 
            RowBox[{"dphi", "[", "5", "]"}]}], "+", 
           RowBox[{
            RowBox[{"phi", "[", "2", "]"}], " ", 
            RowBox[{"phi", "[", "3", "]"}], " ", 
            RowBox[{"dphi", "[", "4", "]"}], " ", 
            RowBox[{"dphi", "[", "5", "]"}]}], "+", 
           RowBox[{
            RowBox[{"phi", "[", "2", "]"}], " ", 
            RowBox[{"phi", "[", "3", "]"}], " ", 
            RowBox[{"phi", "[", "4", "]"}], " ", 
            RowBox[{"ddphi", "[", "5", "]"}]}]}], ")"}], 
         RowBox[{"phi", "[", "6", "]"}]}]}], ")"}]}]}], "\[IndentingNewLine]",
     "\[IndentingNewLine]", ",", "\[Eta]", ",", "Simplify"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"%", ",", 
     RowBox[{"dphi", "[", "6", "]"}]}], "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"%%", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Alpha]", "-", "3"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"d", "-", "1"}], ")"}], 
       RowBox[{"dot", "[", 
        RowBox[{
         RowBox[{"k", "[", "1", "]"}], ",", 
         RowBox[{"k", "[", "2", "]"}]}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[Eta]", "4"], 
          RowBox[{"phi", "[", "2", "]"}], 
          RowBox[{"dphi", "[", "3", "]"}], 
          RowBox[{"phi", "[", "4", "]"}], 
          RowBox[{"phi", "[", "5", "]"}], 
          RowBox[{"dphi", "[", "6", "]"}]}], "\[IndentingNewLine]", "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"d", "-", "2"}], ")"}], 
          SuperscriptBox["\[Eta]", "3"], 
          RowBox[{"phi", "[", "2", "]"}], 
          RowBox[{"dphi", "[", "3", "]"}], 
          RowBox[{"phi", "[", "4", "]"}], 
          RowBox[{"phi", "[", "5", "]"}], 
          RowBox[{"phi", "[", "6", "]"}]}], "\[IndentingNewLine]", "+", 
         RowBox[{
          SuperscriptBox["\[Eta]", "4"], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"dphi", "[", "2", "]"}], 
             RowBox[{"dphi", "[", "3", "]"}], 
             RowBox[{"phi", "[", "4", "]"}], 
             RowBox[{"phi", "[", "5", "]"}]}], "+", 
            RowBox[{
             RowBox[{"phi", "[", "2", "]"}], 
             RowBox[{"ddphi", "[", "3", "]"}], 
             RowBox[{"phi", "[", "4", "]"}], 
             RowBox[{"phi", "[", "5", "]"}]}], "+", 
            RowBox[{
             RowBox[{"phi", "[", "2", "]"}], 
             RowBox[{"dphi", "[", "3", "]"}], 
             RowBox[{"dphi", "[", "4", "]"}], 
             RowBox[{"phi", "[", "5", "]"}]}], "+", 
            RowBox[{
             RowBox[{"phi", "[", "2", "]"}], 
             RowBox[{"dphi", "[", "3", "]"}], 
             RowBox[{"phi", "[", "4", "]"}], 
             RowBox[{"dphi", "[", "5", "]"}]}]}], ")"}], 
          RowBox[{"phi", "[", "6", "]"}]}]}], ")"}]}], "\[IndentingNewLine]", 
      "\[IndentingNewLine]", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Alpha]", "-", "3"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"d", "-", "1"}], ")"}], 
       RowBox[{"dot", "[", 
        RowBox[{
         RowBox[{"k", "[", "1", "]"}], ",", 
         RowBox[{"k", "[", "3", "]"}]}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[Eta]", "4"], 
          RowBox[{"dphi", "[", "2", "]"}], 
          RowBox[{"phi", "[", "3", "]"}], 
          RowBox[{"phi", "[", "4", "]"}], 
          RowBox[{"phi", "[", "5", "]"}], 
          RowBox[{"dphi", "[", "6", "]"}]}], "\[IndentingNewLine]", "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"d", "-", "2"}], ")"}], 
          SuperscriptBox["\[Eta]", "3"], 
          RowBox[{"dphi", "[", "2", "]"}], 
          RowBox[{"phi", "[", "3", "]"}], 
          RowBox[{"phi", "[", "4", "]"}], 
          RowBox[{"phi", "[", "5", "]"}], 
          RowBox[{"phi", "[", "6", "]"}]}], "\[IndentingNewLine]", "+", 
         RowBox[{
          SuperscriptBox["\[Eta]", "4"], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"ddphi", "[", "2", "]"}], 
             RowBox[{"phi", "[", "3", "]"}], 
             RowBox[{"phi", "[", "4", "]"}], 
             RowBox[{"phi", "[", "5", "]"}]}], "+", 
            RowBox[{
             RowBox[{"dphi", "[", "2", "]"}], 
             RowBox[{"dphi", "[", "3", "]"}], 
             RowBox[{"phi", "[", "4", "]"}], 
             RowBox[{"phi", "[", "5", "]"}]}], "+", 
            RowBox[{
             RowBox[{"dphi", "[", "2", "]"}], 
             RowBox[{"phi", "[", "3", "]"}], 
             RowBox[{"dphi", "[", "4", "]"}], 
             RowBox[{"phi", "[", "5", "]"}]}], "+", 
            RowBox[{
             RowBox[{"dphi", "[", "2", "]"}], 
             RowBox[{"phi", "[", "3", "]"}], 
             RowBox[{"phi", "[", "4", "]"}], 
             RowBox[{"dphi", "[", "5", "]"}]}]}], ")"}], 
          RowBox[{"phi", "[", "6", "]"}]}]}], ")"}]}], "\[IndentingNewLine]", 
      "\[IndentingNewLine]", "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"d", "-", "1"}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"dot", "[", 
          RowBox[{
           RowBox[{"k", "[", "1", "]"}], ",", 
           RowBox[{"k", "[", "2", "]"}]}], "]"}], "+", 
         RowBox[{"dot", "[", 
          RowBox[{
           RowBox[{"k", "[", "1", "]"}], ",", 
           RowBox[{"k", "[", "3", "]"}]}], "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[Eta]", "3"], 
          RowBox[{"phi", "[", "2", "]"}], " ", 
          RowBox[{"phi", "[", "3", "]"}], " ", 
          RowBox[{"phi", "[", "4", "]"}], " ", 
          RowBox[{"phi", "[", "5", "]"}], 
          RowBox[{"dphi", "[", "6", "]"}]}], "\[IndentingNewLine]", "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"d", "-", "1"}], ")"}], 
          SuperscriptBox["\[Eta]", "2"], 
          RowBox[{"phi", "[", "2", "]"}], " ", 
          RowBox[{"phi", "[", "3", "]"}], " ", 
          RowBox[{"phi", "[", "4", "]"}], " ", 
          RowBox[{"phi", "[", "5", "]"}], 
          RowBox[{"phi", "[", "6", "]"}]}], "\[IndentingNewLine]", "+", 
         RowBox[{
          SuperscriptBox["\[Eta]", "3"], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"dphi", "[", "2", "]"}], " ", 
             RowBox[{"phi", "[", "3", "]"}], " ", 
             RowBox[{"phi", "[", "4", "]"}], " ", 
             RowBox[{"phi", "[", "5", "]"}]}], "+", 
            RowBox[{
             RowBox[{"phi", "[", "2", "]"}], " ", 
             RowBox[{"dphi", "[", "3", "]"}], " ", 
             RowBox[{"phi", "[", "4", "]"}], " ", 
             RowBox[{"phi", "[", "5", "]"}]}], "+", 
            RowBox[{
             RowBox[{"phi", "[", "2", "]"}], " ", 
             RowBox[{"phi", "[", "3", "]"}], " ", 
             RowBox[{"dphi", "[", "4", "]"}], " ", 
             RowBox[{"phi", "[", "5", "]"}]}], "+", 
            RowBox[{
             RowBox[{"phi", "[", "2", "]"}], " ", 
             RowBox[{"phi", "[", "3", "]"}], " ", 
             RowBox[{"phi", "[", "4", "]"}], " ", 
             RowBox[{"dphi", "[", "5", "]"}]}]}], ")"}], 
          RowBox[{"phi", "[", "6", "]"}]}]}], ")"}]}]}], 
     "\[IndentingNewLine]", ",", "\[Eta]", ",", "Simplify"}], "]"}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Looking", " ", "at", " ", 
    RowBox[{"ddphi", "[", "i", "]"}], " ", "coeff", " ", "gives", " ", "us", 
    " ", "\[Alpha]"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Coefficient", "[", 
   RowBox[{"%", ",", 
    RowBox[{"ddphi", "[", "2", "]"}]}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"%%", "/.", 
     RowBox[{"\[Alpha]", ":>", "3"}]}], ",", "\[Eta]", ",", "FullSimplify"}], 
   "]"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Remainder", " ", "gives", " ", "soln", " ", "for", " ", "\[Beta]"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{"%", "/.", 
    RowBox[{"\[Beta]", ":>", 
     RowBox[{"d", "+", "1"}]}]}], ",", "\[Eta]", ",", "FullSimplify"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "\[Gamma]", " ", "never", " ", "appears", " ", "at", " ", "this", " ", 
    "order", " ", "since", " ", "there", " ", "is", " ", "no", " ", "O", 
    RowBox[{"(", "k", ")"}], " ", "contribution", " ", "to", " ", "the", " ", 
    SuperscriptBox["\[Phi]", "6"], " ", "interaction"}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.87466627399227*^9, 3.8746663813272223`*^9}},
 CellLabel->"In[78]:=",ExpressionUUID->"824aa137-d0a5-480e-9418-e688748807bb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "3"}], "+", "\[Alpha]"}], ")"}], " ", 
  SuperscriptBox["\[Eta]", "4"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"2", " ", "\[Eta]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Eta]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"k", "[", "1", "]"}], ",", 
            RowBox[{"k", "[", "2", "]"}]}], "]"}], "+", 
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"k", "[", "1", "]"}], ",", 
            RowBox[{"k", "[", "5", "]"}]}], "]"}]}], ")"}], " ", 
        RowBox[{"dphi", "[", "3", "]"}], " ", 
        RowBox[{"dphi", "[", "5", "]"}], " ", 
        RowBox[{"phi", "[", "4", "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Eta]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"dot", "[", 
              RowBox[{
               RowBox[{"k", "[", "1", "]"}], ",", 
               RowBox[{"k", "[", "2", "]"}]}], "]"}], "+", 
             RowBox[{"dot", "[", 
              RowBox[{
               RowBox[{"k", "[", "1", "]"}], ",", 
               RowBox[{"k", "[", "4", "]"}]}], "]"}]}], ")"}], " ", 
           RowBox[{"dphi", "[", "3", "]"}], " ", 
           RowBox[{"dphi", "[", "4", "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"dot", "[", 
              RowBox[{
               RowBox[{"k", "[", "1", "]"}], ",", 
               RowBox[{"k", "[", "2", "]"}]}], "]"}], "+", 
             RowBox[{"dot", "[", 
              RowBox[{
               RowBox[{"k", "[", "1", "]"}], ",", 
               RowBox[{"k", "[", "4", "]"}]}], "]"}], "+", 
             RowBox[{"dot", "[", 
              RowBox[{
               RowBox[{"k", "[", "1", "]"}], ",", 
               RowBox[{"k", "[", "5", "]"}]}], "]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Eta]", " ", 
              RowBox[{"ddphi", "[", "3", "]"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"dphi", "[", "3", "]"}]}]}], ")"}], " ", 
           RowBox[{"phi", "[", "4", "]"}]}]}], ")"}], " ", 
        RowBox[{"phi", "[", "5", "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"k", "[", "1", "]"}], ",", 
       RowBox[{"k", "[", "3", "]"}]}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        RowBox[{"phi", "[", "3", "]"}], " ", 
        RowBox[{"phi", "[", "4", "]"}], " ", 
        RowBox[{"phi", "[", "5", "]"}]}], "+", 
       RowBox[{"\[Eta]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"7", " ", 
           RowBox[{"dphi", "[", "5", "]"}], " ", 
           RowBox[{"phi", "[", "3", "]"}], " ", 
           RowBox[{"phi", "[", "4", "]"}]}], "+", 
          RowBox[{"9", " ", 
           RowBox[{"dphi", "[", "4", "]"}], " ", 
           RowBox[{"phi", "[", "3", "]"}], " ", 
           RowBox[{"phi", "[", "5", "]"}]}], "+", 
          RowBox[{"6", " ", 
           RowBox[{"dphi", "[", "3", "]"}], " ", 
           RowBox[{"phi", "[", "4", "]"}], " ", 
           RowBox[{"phi", "[", "5", "]"}]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"dphi", "[", "4", "]"}], " ", 
           RowBox[{"dphi", "[", "5", "]"}], " ", 
           RowBox[{"phi", "[", "3", "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"dphi", "[", "3", "]"}], " ", 
           RowBox[{"dphi", "[", "5", "]"}], " ", 
           RowBox[{"phi", "[", "4", "]"}]}], "+", 
          RowBox[{
           RowBox[{"ddphi", "[", "5", "]"}], " ", 
           RowBox[{"phi", "[", "3", "]"}], " ", 
           RowBox[{"phi", "[", "4", "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"dphi", "[", "3", "]"}], " ", 
              RowBox[{"dphi", "[", "4", "]"}]}], "+", 
             RowBox[{
              RowBox[{"ddphi", "[", "4", "]"}], " ", 
              RowBox[{"phi", "[", "3", "]"}]}], "+", 
             RowBox[{
              RowBox[{"ddphi", "[", "3", "]"}], " ", 
              RowBox[{"phi", "[", "4", "]"}]}]}], ")"}], " ", 
           RowBox[{"phi", "[", "5", "]"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], 
  " ", 
  RowBox[{"phi", "[", "6", "]"}]}]], "Output",
 CellChangeTimes->{3.8746663314606*^9, 3.875089016094371*^9, 
  3.8750892766748686`*^9},
 CellLabel->"Out[82]=",ExpressionUUID->"7a987872-5257-4ad8-9f68-881c0661272a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "d", "-", "\[Beta]"}], ")"}], " ", 
     SuperscriptBox["\[Eta]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"4", "+", 
          RowBox[{"3", " ", "d"}]}], ")"}], " ", 
        RowBox[{"dot", "[", 
         RowBox[{
          RowBox[{"k", "[", "1", "]"}], ",", 
          RowBox[{"k", "[", "2", "]"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"4", "+", 
          RowBox[{"3", " ", "d"}]}], ")"}], " ", 
        RowBox[{"dot", "[", 
         RowBox[{
          RowBox[{"k", "[", "1", "]"}], ",", 
          RowBox[{"k", "[", "3", "]"}]}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "d"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"k", "[", "1", "]"}], ",", 
            RowBox[{"k", "[", "4", "]"}]}], "]"}], "+", 
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"k", "[", "1", "]"}], ",", 
            RowBox[{"k", "[", "5", "]"}]}], "]"}]}], ")"}]}]}], ")"}], " ", 
     RowBox[{"phi", "[", "2", "]"}], " ", 
     RowBox[{"phi", "[", "3", "]"}], " ", 
     RowBox[{"phi", "[", "4", "]"}], " ", 
     RowBox[{"phi", "[", "5", "]"}], " ", 
     RowBox[{"phi", "[", "6", "]"}]}], ")"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "+", "d", "-", "\[Beta]"}], ")"}], " ", 
   SuperscriptBox["\[Eta]", "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"dot", "[", 
       RowBox[{
        RowBox[{"k", "[", "1", "]"}], ",", 
        RowBox[{"k", "[", "3", "]"}]}], "]"}], " ", 
      RowBox[{"dphi", "[", "5", "]"}], " ", 
      RowBox[{"phi", "[", "2", "]"}], " ", 
      RowBox[{"phi", "[", "3", "]"}], " ", 
      RowBox[{"phi", "[", "4", "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"dot", "[", 
          RowBox[{
           RowBox[{"k", "[", "1", "]"}], ",", 
           RowBox[{"k", "[", "3", "]"}]}], "]"}], " ", 
         RowBox[{"dphi", "[", "4", "]"}], " ", 
         RowBox[{"phi", "[", "2", "]"}], " ", 
         RowBox[{"phi", "[", "3", "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"dot", "[", 
             RowBox[{
              RowBox[{"k", "[", "1", "]"}], ",", 
              RowBox[{"k", "[", "3", "]"}]}], "]"}]}], "+", 
           RowBox[{"dot", "[", 
            RowBox[{
             RowBox[{"k", "[", "1", "]"}], ",", 
             RowBox[{"k", "[", "4", "]"}]}], "]"}], "+", 
           RowBox[{"dot", "[", 
            RowBox[{
             RowBox[{"k", "[", "1", "]"}], ",", 
             RowBox[{"k", "[", "5", "]"}]}], "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"dphi", "[", "3", "]"}], " ", 
            RowBox[{"phi", "[", "2", "]"}]}], "+", 
           RowBox[{
            RowBox[{"dphi", "[", "2", "]"}], " ", 
            RowBox[{"phi", "[", "3", "]"}]}]}], ")"}], " ", 
         RowBox[{"phi", "[", "4", "]"}]}]}], ")"}], " ", 
      RowBox[{"phi", "[", "5", "]"}]}], "+", 
     RowBox[{
      RowBox[{"dot", "[", 
       RowBox[{
        RowBox[{"k", "[", "1", "]"}], ",", 
        RowBox[{"k", "[", "2", "]"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"dphi", "[", "5", "]"}], " ", 
         RowBox[{"phi", "[", "2", "]"}], " ", 
         RowBox[{"phi", "[", "3", "]"}], " ", 
         RowBox[{"phi", "[", "4", "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"dphi", "[", "4", "]"}], " ", 
            RowBox[{"phi", "[", "2", "]"}], " ", 
            RowBox[{"phi", "[", "3", "]"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"dphi", "[", "3", "]"}], " ", 
               RowBox[{"phi", "[", "2", "]"}]}], "+", 
              RowBox[{
               RowBox[{"dphi", "[", "2", "]"}], " ", 
               RowBox[{"phi", "[", "3", "]"}]}]}], ")"}], " ", 
            RowBox[{"phi", "[", "4", "]"}]}]}], ")"}], " ", 
         RowBox[{"phi", "[", "5", "]"}]}]}], ")"}]}]}], ")"}], " ", 
   RowBox[{"phi", "[", "6", "]"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "+", "d", "-", "\[Beta]"}], ")"}], " ", 
   SuperscriptBox["\[Eta]", "4"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"dphi", "[", "5", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"dot", "[", 
            RowBox[{
             RowBox[{"k", "[", "1", "]"}], ",", 
             RowBox[{"k", "[", "4", "]"}]}], "]"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"dot", "[", 
             RowBox[{
              RowBox[{"k", "[", "1", "]"}], ",", 
              RowBox[{"k", "[", "5", "]"}]}], "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"dphi", "[", "3", "]"}], " ", 
            RowBox[{"phi", "[", "2", "]"}]}], "+", 
           RowBox[{
            RowBox[{"dphi", "[", "2", "]"}], " ", 
            RowBox[{"phi", "[", "3", "]"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"dot", "[", 
          RowBox[{
           RowBox[{"k", "[", "1", "]"}], ",", 
           RowBox[{"k", "[", "3", "]"}]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            RowBox[{"dphi", "[", "3", "]"}], " ", 
            RowBox[{"phi", "[", "2", "]"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"dphi", "[", "2", "]"}], " ", 
            RowBox[{"phi", "[", "3", "]"}]}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"phi", "[", "4", "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"dphi", "[", "4", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{"dot", "[", 
                RowBox[{
                 RowBox[{"k", "[", "1", "]"}], ",", 
                 RowBox[{"k", "[", "4", "]"}]}], "]"}]}], "+", 
              RowBox[{"dot", "[", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], ",", 
                RowBox[{"k", "[", "5", "]"}]}], "]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"dphi", "[", "3", "]"}], " ", 
               RowBox[{"phi", "[", "2", "]"}]}], "+", 
              RowBox[{
               RowBox[{"dphi", "[", "2", "]"}], " ", 
               RowBox[{"phi", "[", "3", "]"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"dot", "[", 
             RowBox[{
              RowBox[{"k", "[", "1", "]"}], ",", 
              RowBox[{"k", "[", "3", "]"}]}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               RowBox[{"dphi", "[", "3", "]"}], " ", 
               RowBox[{"phi", "[", "2", "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"dphi", "[", "2", "]"}], " ", 
               RowBox[{"phi", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{"dot", "[", 
                RowBox[{
                 RowBox[{"k", "[", "1", "]"}], ",", 
                 RowBox[{"k", "[", "3", "]"}]}], "]"}]}], "+", 
              RowBox[{"dot", "[", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], ",", 
                RowBox[{"k", "[", "4", "]"}]}], "]"}], "+", 
              RowBox[{"dot", "[", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], ",", 
                RowBox[{"k", "[", "5", "]"}]}], "]"}]}], ")"}], " ", 
            RowBox[{"dphi", "[", "2", "]"}], " ", 
            RowBox[{"dphi", "[", "3", "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"dot", "[", 
                RowBox[{
                 RowBox[{"k", "[", "1", "]"}], ",", 
                 RowBox[{"k", "[", "4", "]"}]}], "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  RowBox[{"dot", "[", 
                   RowBox[{
                    RowBox[{"k", "[", "2", "]"}], ",", 
                    RowBox[{"k", "[", "3", "]"}]}], "]"}]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"dot", "[", 
                   RowBox[{
                    RowBox[{"k", "[", "2", "]"}], ",", 
                    RowBox[{"k", "[", "4", "]"}]}], "]"}]}], "+", 
                 RowBox[{"dot", "[", 
                  RowBox[{
                   RowBox[{"k", "[", "2", "]"}], ",", 
                   RowBox[{"k", "[", "5", "]"}]}], "]"}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"dot", "[", 
                   RowBox[{
                    RowBox[{"k", "[", "3", "]"}], ",", 
                    RowBox[{"k", "[", "4", "]"}]}], "]"}]}], "+", 
                 RowBox[{"dot", "[", 
                  RowBox[{
                   RowBox[{"k", "[", "3", "]"}], ",", 
                   RowBox[{"k", "[", "5", "]"}]}], "]"}]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"dot", "[", 
                RowBox[{
                 RowBox[{"k", "[", "1", "]"}], ",", 
                 RowBox[{"k", "[", "5", "]"}]}], "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  RowBox[{"dot", "[", 
                   RowBox[{
                    RowBox[{"k", "[", "2", "]"}], ",", 
                    RowBox[{"k", "[", "3", "]"}]}], "]"}]}], "+", 
                 RowBox[{"dot", "[", 
                  RowBox[{
                   RowBox[{"k", "[", "2", "]"}], ",", 
                   RowBox[{"k", "[", "4", "]"}]}], "]"}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"dot", "[", 
                   RowBox[{
                    RowBox[{"k", "[", "2", "]"}], ",", 
                    RowBox[{"k", "[", "5", "]"}]}], "]"}]}], "+", 
                 RowBox[{"dot", "[", 
                  RowBox[{
                   RowBox[{"k", "[", "3", "]"}], ",", 
                   RowBox[{"k", "[", "4", "]"}]}], "]"}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"dot", "[", 
                   RowBox[{
                    RowBox[{"k", "[", "3", "]"}], ",", 
                    RowBox[{"k", "[", "5", "]"}]}], "]"}]}]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"dot", "[", 
                RowBox[{
                 RowBox[{"k", "[", "1", "]"}], ",", 
                 RowBox[{"k", "[", "3", "]"}]}], "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", 
                  RowBox[{"dot", "[", 
                   RowBox[{
                    RowBox[{"k", "[", "2", "]"}], ",", 
                    RowBox[{"k", "[", "3", "]"}]}], "]"}]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"dot", "[", 
                   RowBox[{
                    RowBox[{"k", "[", "2", "]"}], ",", 
                    RowBox[{"k", "[", "4", "]"}]}], "]"}]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"dot", "[", 
                   RowBox[{
                    RowBox[{"k", "[", "2", "]"}], ",", 
                    RowBox[{"k", "[", "5", "]"}]}], "]"}]}], "+", 
                 RowBox[{"3", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"dot", "[", 
                    RowBox[{
                    RowBox[{"k", "[", "3", "]"}], ",", 
                    RowBox[{"k", "[", "4", "]"}]}], "]"}], "+", 
                    RowBox[{"dot", "[", 
                    RowBox[{
                    RowBox[{"k", "[", "3", "]"}], ",", 
                    RowBox[{"k", "[", "5", "]"}]}], "]"}]}], ")"}]}]}], 
                ")"}]}]}], ")"}], " ", 
            RowBox[{"phi", "[", "2", "]"}], " ", 
            RowBox[{"phi", "[", "3", "]"}]}]}], ")"}], " ", 
         RowBox[{"phi", "[", "4", "]"}]}]}], ")"}], " ", 
      RowBox[{"phi", "[", "5", "]"}]}], "+", 
     RowBox[{
      RowBox[{"dot", "[", 
       RowBox[{
        RowBox[{"k", "[", "1", "]"}], ",", 
        RowBox[{"k", "[", "2", "]"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"dphi", "[", "5", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"dphi", "[", "3", "]"}], " ", 
            RowBox[{"phi", "[", "2", "]"}]}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"dphi", "[", "2", "]"}], " ", 
            RowBox[{"phi", "[", "3", "]"}]}]}], ")"}], " ", 
         RowBox[{"phi", "[", "4", "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"dphi", "[", "4", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{"dphi", "[", "3", "]"}], " ", 
               RowBox[{"phi", "[", "2", "]"}]}], "+", 
              RowBox[{"3", " ", 
               RowBox[{"dphi", "[", "2", "]"}], " ", 
               RowBox[{"phi", "[", "3", "]"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               RowBox[{"dphi", "[", "2", "]"}], " ", 
               RowBox[{"dphi", "[", "3", "]"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", 
                  RowBox[{"dot", "[", 
                   RowBox[{
                    RowBox[{"k", "[", "2", "]"}], ",", 
                    RowBox[{"k", "[", "3", "]"}]}], "]"}]}], "+", 
                 RowBox[{"3", " ", 
                  RowBox[{"dot", "[", 
                   RowBox[{
                    RowBox[{"k", "[", "2", "]"}], ",", 
                    RowBox[{"k", "[", "4", "]"}]}], "]"}]}], "+", 
                 RowBox[{"3", " ", 
                  RowBox[{"dot", "[", 
                   RowBox[{
                    RowBox[{"k", "[", "2", "]"}], ",", 
                    RowBox[{"k", "[", "5", "]"}]}], "]"}]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"dot", "[", 
                    RowBox[{
                    RowBox[{"k", "[", "3", "]"}], ",", 
                    RowBox[{"k", "[", "4", "]"}]}], "]"}], "+", 
                    RowBox[{"dot", "[", 
                    RowBox[{
                    RowBox[{"k", "[", "3", "]"}], ",", 
                    RowBox[{"k", "[", "5", "]"}]}], "]"}]}], ")"}]}]}], ")"}],
                " ", 
               RowBox[{"phi", "[", "2", "]"}], " ", 
               RowBox[{"phi", "[", "3", "]"}]}]}], ")"}], " ", 
            RowBox[{"phi", "[", "4", "]"}]}]}], ")"}], " ", 
         RowBox[{"phi", "[", "5", "]"}]}]}], ")"}]}]}], ")"}], " ", 
   RowBox[{"phi", "[", "6", "]"}]}]}]], "Output",
 CellChangeTimes->{3.8746663314606*^9, 3.875089016094371*^9, 
  3.8750892790378885`*^9},
 CellLabel->"Out[83]=",ExpressionUUID->"91e5869d-b6be-44f3-ab41-ef3cd77716ff"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8746663314606*^9, 3.875089016094371*^9, 
  3.875089279041849*^9},
 CellLabel->"Out[84]=",ExpressionUUID->"5f1667fc-3c5a-4ffa-8027-ef230f8c27a8"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Analysis of Operator Limits for DBI", "Subsubsection",
 CellChangeTimes->{{3.8746663986196856`*^9, 3.874666405608157*^9}, {
  3.8746665026173425`*^9, 
  3.8746665041382933`*^9}},ExpressionUUID->"beb47bb5-222b-442b-99b1-\
849f2cbfebad"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
   "We", " ", "can", " ", "understand", " ", "the", " ", "soft", " ", "limit",
     " ", "of", " ", "the", " ", "integrand", " ", "at", " ", "the", " ", 
    "level", " ", "of", " ", 
    RowBox[{"operators", ".", " ", "This"}], " ", "requires", " ", 
    "extensive", " ", "use", " ", "of", " ", "ansatze", " ", "but", " ", 
    "enables", " ", "us", " ", "to", " ", "see", " ", "how", " ", "the", " ", 
    "operators", " ", "degenerate", " ", "in", " ", "the", " ", "soft", " ", 
    "limit"}], ",", " ", 
   RowBox[{
   "explaining", " ", "cancellations", " ", "and", " ", "the", " ", "limit", 
    " ", "we", " ", "constructed", " ", "for", " ", "the", " ", "exchange", 
    " ", "diagram", "\[IndentingNewLine]", "\[IndentingNewLine]", "These", 
    " ", "properties", " ", "depend", " ", "on", " ", "the", " ", "conformal",
     " ", "weight"}], ",", " ", 
   RowBox[{
   "this", " ", "is", " ", "therefore", " ", "only", " ", "valid", " ", "for",
     " ", "DBI", " ", 
    RowBox[{"(", 
     RowBox[{"NLSM", " ", "is", " ", "trivial", " ", "and", " ", "we", " ", 
      RowBox[{"didn", "'"}], "t", " ", "consider", " ", "sGal", " ", "6", 
      "pt", " ", "in", " ", "any", " ", "great", " ", "detail"}], ")"}], 
    "\[IndentingNewLine]", "\[IndentingNewLine]", "These", " ", "also", " ", 
    "all", " ", "hold", " ", "at", " ", "subleading", " ", 
    RowBox[{"order", "."}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.8746664082603083`*^9, 3.8746665613562813`*^9}, {
  3.8746665963122263`*^9, 3.8746666055763583`*^9}, {3.875088577661954*^9, 
  3.875088578862007*^9}},ExpressionUUID->"69d63a44-47e4-498a-a8e5-\
8923e4263497"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Eg", " ", 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["s", "12"], "3"], "~", " ", "\[Alpha]"}], " ", 
    SubscriptBox["s", "12"]}], " ", "+", " ", "\[Beta]"}], "*)"}]], "Input",
 CellChangeTimes->{{3.874666496490244*^9, 3.8746665012235203`*^9}, {
  3.87466657017332*^9, 3.874666582782121*^9}, {3.8746667002321887`*^9, 
  3.8746667162001657`*^9}},ExpressionUUID->"88897fcf-ea16-4997-945a-\
3a5353f2be2b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"leadingsoftLimk1", "[", 
  RowBox[{
   RowBox[{"evalIntegrand", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"cD", "[", 
       RowBox[{"1", ",", "2"}], "]"}], ".", 
      RowBox[{"cD", "[", 
       RowBox[{"1", ",", "2"}], "]"}], ".", 
      RowBox[{"cD", "[", 
       RowBox[{"1", ",", "2"}], "]"}], ".", "C6"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["d", "2"], "+", "d", "+", "1"}], ")"}], " ", 
      RowBox[{
       RowBox[{"cD", "[", 
        RowBox[{"1", ",", "2"}], "]"}], ".", "C6"}]}], "+", 
     RowBox[{"d", 
      RowBox[{"(", 
       RowBox[{"d", "+", "1"}], ")"}], "C6"}]}], "]"}], ",", 
   RowBox[{"d", "+", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.874666590296319*^9, 3.8746665925372844`*^9}, {
  3.8746666479602566`*^9, 3.8746666888924327`*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"ff9dd40e-678c-4146-a0bb-f009875a090c"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.874666650675996*^9, 3.8746666892671967`*^9}},
 CellLabel->"Out[61]=",ExpressionUUID->"c985ad6e-33d1-49d5-842e-5c83752b41a6"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    SubscriptBox["s", "12"], 
    SubscriptBox["s", "13"], 
    RowBox[{
     SubscriptBox["s", "23"], " ", "~", " ", "\[Alpha]"}], " ", 
    SuperscriptBox[
     SubscriptBox["s", "23"], "2"]}], " ", "+", " ", 
   RowBox[{"\[Beta]", " ", 
    SubscriptBox["s", "13"], 
    SubscriptBox["s", "23"]}], " ", "+", " ", 
   RowBox[{"\[Gamma]", " ", 
    SubscriptBox["s", "12"]}], " ", "+", " ", 
   RowBox[{"\[Delta]", " ", 
    SubscriptBox["s", "23"]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.8746666946653137`*^9, 
  3.874666805351674*^9}},ExpressionUUID->"a7a77109-599a-435a-8846-\
3d6a5a669288"],

Cell[BoxData[
 RowBox[{"leadingsoftLimk1", "[", 
  RowBox[{
   RowBox[{"evalIntegrand", "[", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"cD", "[", 
        RowBox[{"1", ",", "2"}], "]"}], ".", 
       RowBox[{"cD", "[", 
        RowBox[{"1", ",", "3"}], "]"}], ".", 
       RowBox[{"cD", "[", 
        RowBox[{"2", ",", "3"}], "]"}], ".", "C6"}], "-", 
      RowBox[{
       RowBox[{"cD", "[", 
        RowBox[{"2", ",", "3"}], "]"}], ".", 
       RowBox[{"cD", "[", 
        RowBox[{"2", ",", "3"}], "]"}], ".", "C6"}], "-", 
      RowBox[{
       RowBox[{"cD", "[", 
        RowBox[{"1", ",", "3"}], "]"}], ".", 
       RowBox[{"cD", "[", 
        RowBox[{"2", ",", "3"}], "]"}], ".", "C6"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"d", "+", "1"}], ")"}], 
       RowBox[{
        RowBox[{"cD", "[", 
         RowBox[{"1", ",", "2"}], "]"}], ".", "C6"}]}], "-", 
      RowBox[{"d", " ", 
       RowBox[{
        RowBox[{"cD", "[", 
         RowBox[{"2", ",", "3"}], "]"}], ".", "C6"}]}]}], ")"}], "]"}], ",", 
   RowBox[{"d", "+", "1"}]}], "]"}]], "Input",ExpressionUUID->"1445c3b3-2775-\
4b89-80ff-baeed3811d1e"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   SubscriptBox["s", "12"], 
   SubscriptBox["s", "13"], 
   RowBox[{
    SubscriptBox["s", "14"], " ", "~", " ", 
    SubscriptBox["s", "12"]}], 
   SubscriptBox["s", "34"]}], "*)"}]], "Input",
 CellChangeTimes->{{3.874666814967142*^9, 
  3.8746668321042967`*^9}},ExpressionUUID->"768524f6-23d7-4768-9141-\
37ed0b157871"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"leadingsoftLimk1", "[", 
  RowBox[{
   RowBox[{"evalIntegrand", "[", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"cD", "[", 
        RowBox[{"1", ",", "2"}], "]"}], ".", 
       RowBox[{"cD", "[", 
        RowBox[{"1", ",", "3"}], "]"}], ".", 
       RowBox[{"cD", "[", 
        RowBox[{"1", ",", "4"}], "]"}], ".", "C6"}], "-", 
      RowBox[{
       RowBox[{"cD", "[", 
        RowBox[{"1", ",", "2"}], "]"}], ".", 
       RowBox[{"cD", "[", 
        RowBox[{"3", ",", "4"}], "]"}], ".", "C6"}]}], ")"}], "]"}], ",", 
   RowBox[{"d", "+", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8746668432092366`*^9, 3.874666845640215*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"ce8e537d-8332-4316-a795-99a92a7ac147"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8746668463711405`*^9},
 CellLabel->"Out[62]=",ExpressionUUID->"cd3c5a45-13ee-43b8-88c1-f321f98a0cd6"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"In", " ", "each", " ", "case"}], ",", " ", 
   RowBox[{"we", " ", "observe", " ", "2", " ", 
    RowBox[{"properties", ":", "\[IndentingNewLine]", " ", 
     RowBox[{
      RowBox[{
       RowBox[{
       "The", " ", "resulting", " ", "combination", " ", "of", " ", 
        "operators", " ", "contains", " ", "leg", " ", "1", " ", "no", " ", 
        "more", " ", "than", " ", "once"}], "..."}], " ", "ie", " ", "it", 
      " ", "has", " ", "O", 
      RowBox[{"(", 
       SubscriptBox["D", "1"], ")"}], "\[IndentingNewLine]", 
      "\[IndentingNewLine]", "The", " ", "subleading", " ", "behavior", " ", 
      "is", " ", "identical", " ", "to", " ", "that", " ", "from", " ", 
      "leading", " ", "order", " ", 
      RowBox[{"(", 
       RowBox[{
       "consequence", " ", "of", " ", "fixing", " ", "\[CapitalDelta]"}], 
       ")"}]}]}]}]}], "\[IndentingNewLine]", "\t ", "*)"}]], "Input",
 CellChangeTimes->{{3.874666861740271*^9, 
  3.8746669769377995`*^9}},ExpressionUUID->"b56c828a-03a0-42b7-9196-\
01b6feddf5ab"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "To", " ", "check", " ", "subleading", " ", "properties", " ", "take", " ", 
   "advantage", " ", "of", " ", 
   SubscriptBox["k", "1"], " ", "only", " ", "appearing", " ", "to", " ", 
   "even", " ", 
   RowBox[{"powers", ".", " ", "It"}], " ", "is", " ", "then", " ", 
   "sufficient", " ", "to", " ", "check", " ", "the", " ", "following"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.87508858628524*^9, 3.8750885953698893`*^9}, {
  3.875088660619093*^9, 
  3.8750887128909144`*^9}},ExpressionUUID->"86a0071d-c673-48e2-a91e-\
ceb41f15368e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Coefficient", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"evalIntegrand", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"cD", "[", 
        RowBox[{"1", ",", "2"}], "]"}], ".", 
       RowBox[{"cD", "[", 
        RowBox[{"1", ",", "2"}], "]"}], ".", 
       RowBox[{"cD", "[", 
        RowBox[{"1", ",", "2"}], "]"}], ".", "C6"}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["d", "2"], "+", "d", "+", "1"}], ")"}], " ", 
       RowBox[{
        RowBox[{"cD", "[", 
         RowBox[{"1", ",", "2"}], "]"}], ".", "C6"}]}], "+", 
      RowBox[{"d", 
       RowBox[{"(", 
        RowBox[{"d", "+", "1"}], ")"}], "C6"}]}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], ":>", "0"}], ",", 
      RowBox[{
       RowBox[{"dot", "[", 
        RowBox[{
         RowBox[{"k", "[", 
          RowBox[{"1", "_"}], "]"}], ",", 
         RowBox[{"k", "[", "i", "]"}]}], "]"}], ":>", 
       RowBox[{"a", " ", 
        RowBox[{"dot", "[", 
         RowBox[{
          RowBox[{"k", "[", "1", "]"}], ",", 
          RowBox[{"k", "[", "0", "]"}]}], "]"}]}]}]}], "}"}]}], ",", "a"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Coefficient", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"evalIntegrand", "[", 
     RowBox[{"evalIntegrand", "[", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"cD", "[", 
          RowBox[{"1", ",", "2"}], "]"}], ".", 
         RowBox[{"cD", "[", 
          RowBox[{"1", ",", "3"}], "]"}], ".", 
         RowBox[{"cD", "[", 
          RowBox[{"2", ",", "3"}], "]"}], ".", "C6"}], "-", 
        RowBox[{
         RowBox[{"cD", "[", 
          RowBox[{"2", ",", "3"}], "]"}], ".", 
         RowBox[{"cD", "[", 
          RowBox[{"2", ",", "3"}], "]"}], ".", "C6"}], "-", 
        RowBox[{
         RowBox[{"cD", "[", 
          RowBox[{"1", ",", "3"}], "]"}], ".", 
         RowBox[{"cD", "[", 
          RowBox[{"2", ",", "3"}], "]"}], ".", "C6"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"d", "+", "1"}], ")"}], 
         RowBox[{
          RowBox[{"cD", "[", 
           RowBox[{"1", ",", "2"}], "]"}], ".", "C6"}]}], "-", 
        RowBox[{"d", " ", 
         RowBox[{
          RowBox[{"cD", "[", 
           RowBox[{"2", ",", "3"}], "]"}], ".", "C6"}]}]}], ")"}], "]"}], 
     "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], ":>", "0"}], ",", 
      RowBox[{
       RowBox[{"dot", "[", 
        RowBox[{
         RowBox[{"k", "[", 
          RowBox[{"1", "_"}], "]"}], ",", 
         RowBox[{"k", "[", "i", "]"}]}], "]"}], ":>", 
       RowBox[{"a", " ", 
        RowBox[{"dot", "[", 
         RowBox[{
          RowBox[{"k", "[", "1", "]"}], ",", 
          RowBox[{"k", "[", "0", "]"}]}], "]"}]}]}]}], "}"}]}], ",", "a"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.875088625147313*^9, 3.8750886555244155`*^9}, {
  3.8750886918038588`*^9, 3.875088704923195*^9}},
 CellLabel->"In[85]:=",ExpressionUUID->"43b2959d-0267-455c-a882-d82a8aee6da8"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8750886564466333`*^9, 3.87508870591787*^9, 
  3.875089289515932*^9},
 CellLabel->"Out[85]=",ExpressionUUID->"c5a87359-348e-4435-beb7-0b75b37bb380"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8750886564466333`*^9, 3.87508870591787*^9, 
  3.875089289748816*^9},
 CellLabel->"Out[86]=",ExpressionUUID->"4a5c92ef-93e6-4f5a-8237-2fa15aea8acb"]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Open  ]]
},
WindowSize->{958, 981},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
TaggingRules->Association["TryRealOnly" -> False],
Magnification->1.5,
FrontEndVersion->"12.3 for Microsoft Windows (64-bit) (July 9, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"a832af27-a07e-4335-ae91-a79818bb6aff"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 2243, 45, 392, "Input",ExpressionUUID->"d4ba6879-4ca0-4449-807a-d492f71ad629"],
Cell[CellGroupData[{
Cell[2826, 69, 166, 3, 67, "Subsubsection",ExpressionUUID->"1a40408a-b842-4c10-91ef-a9beece13550"],
Cell[2995, 74, 1131, 21, 218, "Input",ExpressionUUID->"49ff409f-a6f4-4bb4-a742-99a19f3b68ba"]
}, Closed]],
Cell[CellGroupData[{
Cell[4163, 100, 156, 3, 78, "Section",ExpressionUUID->"54a4ed34-0842-4807-90bb-f65416bb1e84"],
Cell[CellGroupData[{
Cell[4344, 107, 153, 3, 81, "Subsection",ExpressionUUID->"aad8d471-10b2-4ffc-8fbe-ffcf7ae617f4"],
Cell[4500, 112, 304, 7, 43, "Input",ExpressionUUID->"b821a73d-51cf-4a24-984d-d9e5d2886aad"],
Cell[4807, 121, 305, 6, 97, "Input",ExpressionUUID->"5e6b0ba8-fbb8-45eb-a12c-cc756e9d6308",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[5149, 132, 170, 3, 55, "Subsection",ExpressionUUID->"6c1a75e1-d825-4f48-8dea-dbb5eb883687"],
Cell[5322, 137, 361, 8, 43, "Input",ExpressionUUID->"51a1bb54-939b-48c5-91bf-ce4c8c7f9219"],
Cell[5686, 147, 1427, 39, 226, "Input",ExpressionUUID->"445e4cca-f880-4511-ad42-2e2f1c2ef81a",
 InitializationCell->True],
Cell[7116, 188, 297, 7, 43, "Input",ExpressionUUID->"3731219c-8b30-43fd-9eb4-328c32e3d277"],
Cell[7416, 197, 1641, 52, 272, "Input",ExpressionUUID->"155e1d23-0a83-46fe-a133-1f3a7e204fec",
 InitializationCell->True],
Cell[9060, 251, 430, 11, 73, "Input",ExpressionUUID->"e2b50a2f-9482-45f6-a03a-063ee545c923"],
Cell[9493, 264, 1396, 40, 250, "Input",ExpressionUUID->"674da05a-93a8-4c49-b30a-6b8ff6075193",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[10914, 308, 173, 3, 67, "Subsubsection",ExpressionUUID->"26db4e90-8092-451a-b969-a6d5b57b7b71"],
Cell[11090, 313, 573, 13, 102, "Input",ExpressionUUID->"96fed3fe-7fbb-49fd-99c0-9ea44fcff11f"],
Cell[11666, 328, 1675, 53, 271, "Input",ExpressionUUID->"6d538e01-0a54-475a-bbb5-dead4c8d19c5",
 InitializationCell->True],
Cell[13344, 383, 405, 9, 73, "Input",ExpressionUUID->"7b7baa92-6b41-4799-b499-382fdb2a8963"],
Cell[13752, 394, 2529, 72, 329, "Input",ExpressionUUID->"aa3dde05-7a9b-4b66-8f9b-888d8f33f30a",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[16318, 471, 176, 3, 53, "Subsubsection",ExpressionUUID->"c1a7db68-713a-4b27-8d19-77cf83a3a57e"],
Cell[16497, 476, 5342, 152, 706, "Input",ExpressionUUID->"5e037284-018d-41f8-b89d-1cb5b84e3d17",
 InitializationCell->True],
Cell[21842, 630, 2796, 58, 537, "Input",ExpressionUUID->"bc1363ae-8768-47b1-bdeb-68b432bac79f"],
Cell[24641, 690, 62912, 1631, 4890, "Input",ExpressionUUID->"6494f9fe-faef-41e1-ad83-a694affc9f46",
 InitializationCell->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[87590, 2326, 451, 12, 68, "Subsubsection",ExpressionUUID->"52246a49-d061-4ac2-80cc-e59bb8c0cd7d"],
Cell[CellGroupData[{
Cell[88066, 2342, 1092, 28, 218, "Input",ExpressionUUID->"15a419a1-058f-4c04-9269-8deebb54f4f1"],
Cell[89161, 2372, 567, 16, 50, "Output",ExpressionUUID->"34b24088-e089-4712-8bbe-7a045560206e"],
Cell[89731, 2390, 2461, 73, 214, "Output",ExpressionUUID->"20287f91-cf24-461a-b080-c056d2400b0c"],
Cell[92195, 2465, 7760, 219, 599, "Output",ExpressionUUID->"25e215ba-07de-4895-ace1-6959d7262125"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[100016, 2691, 163, 3, 55, "Subsection",ExpressionUUID->"6def0823-0903-41f0-b9dc-6a063be91332"],
Cell[100182, 2696, 272, 7, 43, "Input",ExpressionUUID->"1dc19718-5895-4604-93a5-7913fdcf7e88"],
Cell[CellGroupData[{
Cell[100479, 2707, 723, 20, 104, "Input",ExpressionUUID->"25fcc23f-dd5c-478b-8d28-a5184ca578be",
 InitializationCell->True],
Cell[101205, 2729, 758, 19, 70, "Output",ExpressionUUID->"64516b75-d7b8-4b64-b518-4a49cefd14b2"]
}, Open  ]],
Cell[101978, 2751, 273, 7, 43, "Input",ExpressionUUID->"ef1914bd-2047-41eb-a410-d0720d403f57"],
Cell[102254, 2760, 4816, 125, 385, "Input",ExpressionUUID->"45fd142c-f3ab-4b47-b965-4003c212d185",
 InitializationCell->True],
Cell[107073, 2887, 376, 10, 43, "Input",ExpressionUUID->"61e339c8-eabf-49aa-83db-2d45388d33a6"],
Cell[107452, 2899, 4477, 121, 307, "Input",ExpressionUUID->"80b4703a-3096-4eca-ab47-cce402ba1aa9",
 InitializationCell->True]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[111978, 3026, 211, 4, 101, "Section",ExpressionUUID->"475ac389-d7a3-49f8-870c-01368abdfe18"],
Cell[CellGroupData[{
Cell[112214, 3034, 191, 3, 81, "Subsection",ExpressionUUID->"e8b16d93-e4d8-4799-b17d-35ef027420e9"],
Cell[112408, 3039, 408, 7, 73, "Input",ExpressionUUID->"8f5abe73-eead-4588-85e5-cbf4b6f58913"],
Cell[112819, 3048, 796, 23, 46, "Input",ExpressionUUID->"96d6f653-8ff4-49d2-b463-d891c362ebb5"],
Cell[113618, 3073, 268, 7, 43, "Input",ExpressionUUID->"4dca5621-e0a4-4d7b-8261-c585fabeab69"],
Cell[CellGroupData[{
Cell[113911, 3084, 1929, 44, 102, "Input",ExpressionUUID->"34ded408-8440-4d2e-aa74-d25395502419"],
Cell[115843, 3130, 2540, 79, 185, "Output",ExpressionUUID->"3521713d-758d-412d-aa38-50d1156edc48"],
Cell[118386, 3211, 518, 15, 94, "Output",ExpressionUUID->"6f23b082-46f2-468e-a0c0-e8f3d447b395"]
}, Open  ]],
Cell[118919, 3229, 264, 7, 43, "Input",ExpressionUUID->"ce61bd53-d17e-4093-98a4-168200b9c36d"],
Cell[CellGroupData[{
Cell[119208, 3240, 818, 23, 73, "Input",ExpressionUUID->"a11cb3c4-837d-4cf2-a791-fc2b8caab438"],
Cell[120029, 3265, 6232, 187, 474, "Output",ExpressionUUID->"f34544cb-4cd9-4713-acbb-e0a05083eb1f"]
}, Open  ]],
Cell[126276, 3455, 531, 12, 73, "Input",ExpressionUUID->"5b96e1a3-8fbc-4524-8709-467310457edd"],
Cell[CellGroupData[{
Cell[126832, 3471, 696, 19, 80, "Input",ExpressionUUID->"262cbe15-b1fb-4bcb-9988-85d85a4f40a5"],
Cell[127531, 3492, 661, 18, 81, "Output",ExpressionUUID->"bbe4441a-b472-427c-a48b-d14ea890a335"]
}, Open  ]],
Cell[128207, 3513, 244, 6, 43, "Input",ExpressionUUID->"a38db8cd-860f-4060-9f61-efafd7de9a5b"],
Cell[128454, 3521, 4577, 120, 568, "Input",ExpressionUUID->"349a6d76-d7c7-4f9e-b444-0d97fa6f7b55"]
}, Closed]],
Cell[CellGroupData[{
Cell[133068, 3646, 154, 3, 55, "Subsection",ExpressionUUID->"7ae2e943-f14e-4743-960a-11a581c55a5d"],
Cell[CellGroupData[{
Cell[133247, 3653, 713, 17, 43, "Input",ExpressionUUID->"253c4bf2-8b4f-432a-aee8-25bfa66f8b89"],
Cell[133963, 3672, 999, 28, 79, "Output",ExpressionUUID->"090a867f-0155-4460-8ba7-ded5b05b90c0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[134999, 3705, 1364, 37, 189, "Input",ExpressionUUID->"f84c812a-4c5e-4f2a-84b8-0909dc3ca8e4"],
Cell[136366, 3744, 1200, 32, 79, "Output",ExpressionUUID->"e30af642-d9c1-432c-8b6e-00cd2fced705"],
Cell[137569, 3778, 933, 24, 50, "Output",ExpressionUUID->"aa674339-6b39-4b28-8059-0f87b42f51e8"],
Cell[138505, 3804, 654, 15, 50, "Output",ExpressionUUID->"e981e9f4-c481-489a-93a7-fad33050a136"]
}, Open  ]],
Cell[139174, 3822, 256, 6, 43, "Input",ExpressionUUID->"6638116d-ca5c-4994-9ee1-956abf032cfc"],
Cell[CellGroupData[{
Cell[139455, 3832, 327, 7, 43, "Input",ExpressionUUID->"0a257f01-9131-42b7-b346-57b66841a88f"],
Cell[139785, 3841, 205, 3, 49, "Output",ExpressionUUID->"c8851596-034b-4399-9d7d-c4fb095e87f4"]
}, Open  ]],
Cell[140005, 3847, 244, 6, 43, "Input",ExpressionUUID->"a6dfac91-8b55-4d0d-90a1-3bc9f2a35a34"]
}, Closed]],
Cell[CellGroupData[{
Cell[140286, 3858, 290, 7, 54, "Subsection",ExpressionUUID->"d588bfea-c5dc-4e48-afe6-d961d0a8ccf1"],
Cell[140579, 3867, 606, 12, 73, "Input",ExpressionUUID->"e0c5cf0a-fd52-4d0b-bc3d-f796486a45fc"],
Cell[CellGroupData[{
Cell[141210, 3883, 1964, 56, 218, "Input",ExpressionUUID->"06130a0b-d99c-49ae-aa71-500d6df8f405"],
Cell[143177, 3941, 521, 12, 50, "Output",ExpressionUUID->"d2b8d212-3e3e-41bf-9cfc-4e8f8b19ba8f"],
Cell[143701, 3955, 304, 5, 49, "Output",ExpressionUUID->"f14733f6-ec51-45fc-bc2c-797930612fb9"],
Cell[144008, 3962, 721, 18, 78, "Output",ExpressionUUID->"13c4ce21-19c0-471e-a80c-43f4270a75a7"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[144778, 3986, 155, 3, 55, "Subsection",ExpressionUUID->"d4a4b326-fa80-41e5-9e8b-e83ff056b86c"],
Cell[CellGroupData[{
Cell[144958, 3993, 837, 23, 43, "Input",ExpressionUUID->"e7d099a0-d726-4ea9-8479-4da945a8c427"],
Cell[145798, 4018, 1431, 41, 137, "Output",ExpressionUUID->"d87bd7f9-7468-40f1-be5a-d1c538bad050"]
}, Open  ]],
Cell[CellGroupData[{
Cell[147266, 4064, 2040, 57, 218, "Input",ExpressionUUID->"5d72a3ac-3361-4f9e-b8a2-3cef5b670ed1"],
Cell[149309, 4123, 2735, 72, 167, "Output",ExpressionUUID->"6854b6e8-d352-4f5c-b7c3-ff5968334906"]
}, Open  ]],
Cell[152059, 4198, 608, 15, 43, "Input",ExpressionUUID->"37e609dc-eba3-4ad4-b71e-d911b5aefded"],
Cell[CellGroupData[{
Cell[152692, 4217, 331, 7, 43, "Input",ExpressionUUID->"03777de4-ecb8-40e4-9dcf-8c4fb3733251"],
Cell[153026, 4226, 866, 24, 81, "Output",ExpressionUUID->"f2b8f17d-72c2-4649-876a-a1819c53a018"]
}, Open  ]],
Cell[153907, 4253, 484, 9, 73, "Input",ExpressionUUID->"817b383f-4a87-4c9e-b928-4eb74c7cc31b"],
Cell[CellGroupData[{
Cell[154416, 4266, 1909, 51, 276, "Input",ExpressionUUID->"1a049bae-251b-48cf-a1ed-c966ed792800"],
Cell[156328, 4319, 1306, 36, 81, "Output",ExpressionUUID->"0c45698a-295c-448c-83c8-6c192c37d25b"],
Cell[157637, 4357, 709, 17, 51, "Output",ExpressionUUID->"98478382-4173-41c4-9d75-2d17047eb1b0"],
Cell[158349, 4376, 350, 5, 49, "Output",ExpressionUUID->"06d7ed95-f748-45f6-a798-3140af1f5cc0"]
}, Open  ]],
Cell[158714, 4384, 677, 16, 77, "Input",ExpressionUUID->"d67841b1-8d42-4e96-8d3f-e4a4ff9579ce"],
Cell[CellGroupData[{
Cell[159416, 4404, 1819, 51, 216, "Input",ExpressionUUID->"b456c810-760f-449b-b159-27c4442535b9"],
Cell[161238, 4457, 2282, 64, 175, "Output",ExpressionUUID->"e8de5487-1489-421a-96b1-df2ddc4e7202"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[163569, 4527, 154, 3, 55, "Subsection",ExpressionUUID->"0e33f467-9d33-41d7-a5e7-a74bd378be54"],
Cell[163726, 4532, 2074, 56, 218, "Input",ExpressionUUID->"b5e10f6d-612a-4811-aa4d-906971379db3"],
Cell[CellGroupData[{
Cell[165825, 4592, 2046, 58, 218, "Input",ExpressionUUID->"26715d3c-3d06-49f8-9549-99620be49f7e"],
Cell[167874, 4652, 3815, 111, 234, "Output",ExpressionUUID->"7a86b4d3-e5ad-43d5-866c-584a1dd13d88"],
Cell[171692, 4765, 4285, 122, 287, "Output",ExpressionUUID->"c191f456-9465-4d98-a487-fe0ef0b7b643"],
Cell[175980, 4889, 8737, 248, 626, "Output",ExpressionUUID->"a4116cd2-3343-411a-8fa7-cc925ba324e0"]
}, Open  ]],
Cell[184732, 5140, 670, 15, 73, "Input",ExpressionUUID->"d4686b0f-56ee-48fd-bd29-274c7977040c"],
Cell[CellGroupData[{
Cell[185427, 5159, 882, 23, 102, "Input",ExpressionUUID->"84dc999c-a97f-4655-9e56-e4fd0ef05b2b"],
Cell[186312, 5184, 2244, 69, 170, "Output",ExpressionUUID->"9d25db81-8a3c-4f8f-a0e4-44d637ea99e0"]
}, Open  ]],
Cell[188571, 5256, 516, 15, 43, "Input",ExpressionUUID->"88351953-5e94-4f7b-a685-80d1cabc1886"],
Cell[CellGroupData[{
Cell[189112, 5275, 4654, 131, 714, "Input",ExpressionUUID->"7d90e375-9ad6-43ee-9b14-1398c89e0855"],
Cell[193769, 5408, 677, 17, 56, "Output",ExpressionUUID->"02a5b328-da42-4999-8bbf-b29eed716438"],
Cell[194449, 5427, 825, 22, 81, "Output",ExpressionUUID->"e20da274-9546-4936-b753-a9ea6e64ab0d"]
}, Open  ]],
Cell[195289, 5452, 476, 13, 43, "Input",ExpressionUUID->"f5b9e3d1-4e3e-4b29-b173-6e56bb356c01"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[195814, 5471, 164, 3, 101, "Section",ExpressionUUID->"435186b9-52a2-41a5-9e92-64079a7c1549"],
Cell[CellGroupData[{
Cell[196003, 5478, 191, 3, 81, "Subsection",ExpressionUUID->"9466ec89-1b5d-49df-a1c7-4a0d76ec828d"],
Cell[196197, 5483, 916, 18, 160, "Input",ExpressionUUID->"33375e04-f923-4e5b-a877-e2d40d44b2d9"],
Cell[CellGroupData[{
Cell[197138, 5505, 162, 3, 67, "Subsubsection",ExpressionUUID->"926ceb37-236d-4241-ab61-95a899e35445"],
Cell[197303, 5510, 800, 24, 73, "Input",ExpressionUUID->"39ed6107-c2a6-4405-8ef6-aa9482634068"],
Cell[198106, 5536, 328, 7, 43, "Input",ExpressionUUID->"2393416a-e1f5-4e2c-b014-9f7035f49c7b"],
Cell[CellGroupData[{
Cell[198459, 5547, 1171, 32, 160, "Input",ExpressionUUID->"cb8afc13-0165-4118-a583-4dbdc7a00260"],
Cell[199633, 5581, 1402, 38, 113, "Output",ExpressionUUID->"171415fc-6dc5-4e34-a0a6-aad1d7cd52a0"]
}, Open  ]],
Cell[201050, 5622, 756, 22, 76, "Input",ExpressionUUID->"fc7be5bf-28da-449d-9247-7175ab5ce94f"],
Cell[CellGroupData[{
Cell[201831, 5648, 703, 18, 102, "Input",ExpressionUUID->"577b25ae-435a-46b9-8256-d9cb0fff444d"],
Cell[202537, 5668, 1273, 36, 108, "Output",ExpressionUUID->"d44f6bd5-48cb-4152-a164-4d20ac86cd3d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[203847, 5709, 703, 20, 73, "Input",ExpressionUUID->"96caacc9-71b5-4f32-883e-7e1d90b58464"],
Cell[204553, 5731, 477, 12, 49, "Output",ExpressionUUID->"e1474f46-a038-4ce3-920e-c71ab7b9c116"],
Cell[205033, 5745, 201, 3, 49, "Output",ExpressionUUID->"73c8ef34-d3e7-4472-99ab-3a02e7ab32d3"]
}, Open  ]],
Cell[205249, 5751, 319, 7, 43, "Input",ExpressionUUID->"36cf5ac7-bbba-4522-b68f-c29456ae2a61"],
Cell[CellGroupData[{
Cell[205593, 5762, 6424, 176, 727, "Input",ExpressionUUID->"c4fa8bc3-b268-4db2-bcd1-b46d423aa744"],
Cell[212020, 5940, 1999, 58, 138, "Output",ExpressionUUID->"270af8a8-51ea-4d53-87d0-8eb083c655e4"],
Cell[214022, 6000, 418, 9, 50, "Output",ExpressionUUID->"ceadf50c-43c0-42d7-a1b5-2501714b0c5e"],
Cell[214443, 6011, 1147, 32, 79, "Output",ExpressionUUID->"03d4a8ac-32b6-4103-a87f-9b3310d93588"],
Cell[215593, 6045, 450, 10, 49, "Output",ExpressionUUID->"fb16d34d-d907-44d4-8c70-2745a3bbdc23"],
Cell[216046, 6057, 550, 13, 49, "Output",ExpressionUUID->"35829f42-8753-4751-b02d-132eee0025f6"]
}, Open  ]],
Cell[216611, 6073, 418, 13, 43, "Input",ExpressionUUID->"5785fcb3-3733-405e-b44c-d0d340257f2a"]
}, Closed]],
Cell[CellGroupData[{
Cell[217066, 6091, 161, 3, 53, "Subsubsection",ExpressionUUID->"e37fe5eb-d43b-46ff-abdc-3847add4f9b7"],
Cell[217230, 6096, 1917, 53, 218, "Input",ExpressionUUID->"dc2ca13a-c57e-481f-906c-5c149f447359"],
Cell[CellGroupData[{
Cell[219172, 6153, 1153, 32, 102, "Input",ExpressionUUID->"d4a401e8-df9c-49f2-a4fc-a5165eceb994"],
Cell[220328, 6187, 3362, 99, 113, "Output",ExpressionUUID->"9586cb3f-7731-4d41-b941-a102347e6fb7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[223727, 6291, 11016, 301, 981, "Input",ExpressionUUID->"b7f37b25-da9c-420a-ad8a-504c2bf63d59"],
Cell[234746, 6594, 4857, 138, 166, "Output",ExpressionUUID->"dc1281cb-2587-458c-adb5-c74e66485cb3"],
Cell[239606, 6734, 1031, 25, 50, "Output",ExpressionUUID->"38992294-9ddd-4d62-8231-f96c851d7305"],
Cell[240640, 6761, 3490, 100, 142, "Output",ExpressionUUID->"8c0161f1-f1e1-45d1-9008-c6ca80cffec8"],
Cell[244133, 6863, 1104, 28, 49, "Output",ExpressionUUID->"171b9c83-ce9e-4a37-9391-199c4bd1fce4"],
Cell[245240, 6893, 2116, 59, 79, "Output",ExpressionUUID->"14c2cc93-2240-4d3d-8858-aebe57addabe"],
Cell[247359, 6954, 723, 16, 55, "Output",ExpressionUUID->"af91b43b-ecf7-429e-8cb5-2d662a2e41d6"]
}, Open  ]],
Cell[248097, 6973, 531, 17, 43, "Input",ExpressionUUID->"50292e66-23a8-4f10-a1b0-c1e4bb8460b8"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[248677, 6996, 173, 3, 81, "Subsection",ExpressionUUID->"cb00f1e9-30b6-472e-8345-45d983e72c19"],
Cell[248853, 7001, 513, 11, 73, "Input",ExpressionUUID->"ed6731db-c4f0-4b71-b074-657b50dae05d"],
Cell[249369, 7014, 2541, 74, 312, "Input",ExpressionUUID->"f791e58d-0f57-4fda-afdb-31328b58c2f2"],
Cell[251913, 7090, 262, 5, 43, "Input",ExpressionUUID->"dc9de193-ea0f-4fd5-a783-b25190ad0986"],
Cell[CellGroupData[{
Cell[252200, 7099, 4286, 119, 550, "Input",ExpressionUUID->"bf1ce181-dbdc-45fb-898f-4274a4e83938"],
Cell[256489, 7220, 283, 4, 49, "Output",ExpressionUUID->"b2fad7a9-6b06-492d-8b3c-71564b58adba"]
}, Open  ]],
Cell[256787, 7227, 325, 8, 43, "Input",ExpressionUUID->"2e5bb4c0-11e2-4629-9250-6003e20978b4"]
}, Closed]],
Cell[CellGroupData[{
Cell[257149, 7240, 229, 4, 55, "Subsection",ExpressionUUID->"cdaed20d-a0f1-412a-acea-7faf5353fd7d"],
Cell[257381, 7246, 563, 12, 73, "Input",ExpressionUUID->"42493892-747f-447d-b3d3-bdfbe30618a0"],
Cell[257947, 7260, 6954, 184, 492, "Input",ExpressionUUID->"dea04bcc-4b33-4807-8356-5357be9015d5"],
Cell[264904, 7446, 4300, 116, 414, "Input",ExpressionUUID->"cad9f8c6-2aa7-4d6c-981d-0bdba06a3044"],
Cell[269207, 7564, 2271, 46, 363, "Input",ExpressionUUID->"c43678b8-c46b-46cc-8cfd-a00c5c7aeae1"],
Cell[CellGroupData[{
Cell[271503, 7614, 179, 3, 67, "Subsubsection",ExpressionUUID->"024f576d-8ffc-4ae6-a675-4a2f5df9e3aa"],
Cell[271685, 7619, 4476, 120, 550, "Input",ExpressionUUID->"f0a30b47-080b-4114-9dcb-17d333851ad1"],
Cell[CellGroupData[{
Cell[276186, 7743, 55555, 1315, 7362, "Input",ExpressionUUID->"0f2df827-0f0a-44fb-869e-4b02f5ed4e63"],
Cell[331744, 9060, 989, 23, 49, "Output",ExpressionUUID->"22186aea-ce66-4ad1-8c28-dc7e55304bb0"],
Cell[332736, 9085, 496, 7, 49, "Output",ExpressionUUID->"e6a30d0c-3d8d-4607-b738-f2d4e5981eab"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[333281, 9098, 176, 3, 53, "Subsubsection",ExpressionUUID->"98819baf-62b9-4fdc-87e5-9b853618fce7"],
Cell[333460, 9103, 832, 17, 131, "Input",ExpressionUUID->"70dbe2b2-b337-4574-8a7f-b5e41ee67f8b"],
Cell[334295, 9122, 268, 6, 43, "Input",ExpressionUUID->"07766769-f200-410f-a730-fdd4a8cd616b"],
Cell[334566, 9130, 10061, 260, 1102, "Input",ExpressionUUID->"8f76e90d-cec1-4cea-9d3b-1fdf31ce331b"],
Cell[344630, 9392, 250, 6, 43, "Input",ExpressionUUID->"a858b634-b69b-4307-95f3-e8854989fb35"],
Cell[CellGroupData[{
Cell[344905, 9402, 27304, 661, 3825, "Input",ExpressionUUID->"824aa137-d0a5-480e-9418-e688748807bb"],
Cell[372212, 10065, 4668, 123, 324, "Output",ExpressionUUID->"7a987872-5257-4ad8-9f68-881c0661272a"],
Cell[376883, 10190, 15639, 407, 900, "Output",ExpressionUUID->"91e5869d-b6be-44f3-ab41-ef3cd77716ff"],
Cell[392525, 10599, 194, 3, 49, "Output",ExpressionUUID->"5f1667fc-3c5a-4ffa-8027-ef230f8c27a8"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[392768, 10608, 241, 4, 53, "Subsubsection",ExpressionUUID->"beb47bb5-222b-442b-99b1-849f2cbfebad"],
Cell[393012, 10614, 1691, 31, 334, "Input",ExpressionUUID->"69d63a44-47e4-498a-a8e5-8923e4263497"],
Cell[394706, 10647, 467, 11, 43, "Input",ExpressionUUID->"88897fcf-ea16-4997-945a-3a5353f2be2b"],
Cell[CellGroupData[{
Cell[395198, 10662, 916, 25, 114, "Input",ExpressionUUID->"ff9dd40e-678c-4146-a0bb-f009875a090c"],
Cell[396117, 10689, 175, 2, 49, "Output",ExpressionUUID->"c985ad6e-33d1-49d5-842e-5c83752b41a6"]
}, Open  ]],
Cell[396307, 10694, 653, 19, 43, "Input",ExpressionUUID->"a7a77109-599a-435a-8846-3d6a5a669288"],
Cell[396963, 10715, 1154, 34, 160, "Input",ExpressionUUID->"1445c3b3-2775-4b89-80ff-baeed3811d1e"],
Cell[398120, 10751, 363, 11, 43, "Input",ExpressionUUID->"768524f6-23d7-4768-9141-37ed0b157871"],
Cell[CellGroupData[{
Cell[398508, 10766, 756, 20, 102, "Input",ExpressionUUID->"ce8e537d-8332-4316-a795-99a92a7ac147"],
Cell[399267, 10788, 151, 2, 49, "Output",ExpressionUUID->"cd3c5a45-13ee-43b8-88c1-f321f98a0cd6"]
}, Open  ]],
Cell[399433, 10793, 1080, 24, 247, "Input",ExpressionUUID->"b56c828a-03a0-42b7-9196-01b6feddf5ab"],
Cell[400516, 10819, 586, 13, 102, "Input",ExpressionUUID->"86a0071d-c673-48e2-a91e-ceb41f15368e"],
Cell[CellGroupData[{
Cell[401127, 10836, 3059, 92, 289, "Input",ExpressionUUID->"43b2959d-0267-455c-a882-d82a8aee6da8"],
Cell[404189, 10930, 197, 3, 49, "Output",ExpressionUUID->"c5a87359-348e-4435-beb7-0b75b37bb380"],
Cell[404389, 10935, 197, 3, 49, "Output",ExpressionUUID->"4a5c92ef-93e6-4f5a-8237-2fa15aea8acb"]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Open  ]]
}
]
*)


